Moments and Large Geometric Monodromy for Linearly Constrained Kloosterman Families

Let $q=p^a$ with $p$ prime, $\lambda\in\mathbb F_p^\times$, and $\psi_q=\psi\circ\mathrm{Tr}_{\mathbb F_q/\mathbb F_p}$ for a nontrivial additive character $\psi$ of $\mathbb F_p$. For $n\ge2$ we study $\Sigma_n(h)=\sum_{u\in(\mathbb F_q^\times)^n,\sum_i h_i u_i=-\lambda}\psi_q(\sum_i u_i^{-1})$. On $\mathbb G_m^n$ we construct a lisse sheaf $\mathcal W_n$, pure of weight $n+1$ and rank $r(n)=2^n-\binom n{\lfloor n/2\rfloor}$, whose Frobenius traces equal $(-1)^{n-1}q\Sigma_n(h)$ minus an explicit polynomial in $q$, for $h\in(\mathbb F_q^\times)^n$. For odd $p$, its geometric monodromy has identity component $\mathrm{SL}_{r(n)}$ and cyclic component group of order divisible by $p$. The full group is $\{g:\det(g)^p=1\}$ for $n=2$, and for $n\ge3$ using boundary unipotence from the companion preprint arXiv:2610.03081. For $p=2$, the sheaf is self-dual and its geometric monodromy is $\mathrm{SO}_{r(n)}$ for odd $n$ and $\mathrm{Sp}_{r(n)}$ for even $n$. After normalization to weight zero, the arithmetic and geometric groups coincide, using the same companion input for odd $p$ and $n\ge3$. As $q\to\infty$ with $p$ fixed, we obtain Sato-Tate laws for centered, normalized sums with error $O(q^{-1/2})$ for polynomial tests and formulas for all power moments. For $p=2$, limiting moments are Gaussian through order $r(n)-1$, with an excess of one above the orthogonal value at order $r(n)$ for odd $n$; if $n+1$ is a power of two, every Frobenius on $\mathcal W_n$ has eigenvalue $q^{(n+1)/2}$. The proof uses $\sum_h|\Sigma_n(h)|^4=c_pq^{3n-2}+O(q^{3n-2-\delta(n)})$ for $n\ge3$, where $c_p=2$ for odd $p$, $c_2=3$ and $\delta(n)=\min(1,(n-2)/2)$, plane sections of the Cayley cubic, exact Frobenius-Schur identities, Laumon's local Fourier transforms and Artin-Schreier theory. For $n=2$ we identify twisted classical Kloosterman sums and compute the fourth moment exactly.

==> anc/verify_numerics.py <==
#!/usr/bin/env python3
"""Supplementary verification for
   H. Ebadi, "Moments and Large Geometric Monodromy for Linearly Constrained Kloosterman Families" (v2).
The article describes its computational methods in Section 5 and does not depend on this script; the script is an
independent check, which reproduces every number quoted in Section 5.  The section letters below refer to its output.

Odd characteristic, over prime fields F_p (q = p):
  (A) Lemma 3.4 (Kloosterman evaluations), Lemma 3.9 (plane-cubic formula for V), Lemma 3.11 (|a_t| <= 2 sqrt q on Omega),
      and the degenerate-stratum bound |V(t)| <= q^2 + 2q for tuples with exactly one zero (Proposition 3.8);
  (B) the closed forms of Propositions 3.5 (stratum D) and 3.6 (stratum Q), exactly;
  (C) the tables of Remark 5.1 (fourth moments for n = 4, 5, 6), via the exact integer formula
      q^4 M_n(q) = A_n(0) - A_n(1),  A_n(s) = sum_{t1+t2-t3-t4 = s} V(t)^n;
  (D) the second-moment identity of Remark 3.20 for n = 2, 3, 4 and p <= 19;
  (E) Lemma 3.11 for p <= 11: for every t in Omega the section C_t has at most one singular point,
      a_t lies in {-1,0,1} when C_t is singular, |a_t| <= 2 sqrt(p) otherwise, and (for p <= 7)
      every singular point over F_{p^2} is F_p-rational;
  (F) Proposition 3.10(ii): the Cayley cubic e_3 = 0 contains exactly nine lines defined over F_p
      (p = 3, 5, 7) and exactly nine lines defined over F_{p^2} (p = 3, 5), with q^2 + 3q + 1 points;
  (G) Corollary 2.19: |Sigma_n(h)| <= r(n) q^{(n-1)/2} + sum_{k>=1} nu_{n,k} q^{k-1} for all h in (F_p^*)^n,
      n = 2, 3, 4 and small p, and Lemma 2.20 (Sigma_n(h) = (-1)^{n-r} Sigma_r(h'') off the torus);
  (H) Theorem 2.10 for n = 2, 3: the Frobenius eigenvalues on H^1_c(G_m, N_h), recovered from the traces over
      F_{p^m}, m <= 2^n, consist of r(n) eigenvalues of weight n+1, binom(n, n//2) of weight <= n, exactly
      one of which equals 1; and |(-1)^{n-1} p Sigma_n(h) - Tr(Frob | W_n)| <= (binom(n, n//2) - 1) p^{n/2}.
Characteristic two and the results first proved in v6:
  (I) p = 2, over F_q, q = 2^a: Lemma 3.4(i)-(iv) (q <= 64); Propositions 3.5 and 3.6 exactly (q = 4, 8; n = 3, 4, 5)
      and the second-order coefficient 2^n - 6n - 9 of D + Q; Lemma 3.9, Lemma 3.11 and Proposition 3.8 (r = 3)
      (q = 4, 8, 16); the nine lines of Proposition 3.10 (q = 4, 8); the table of Remark 5.1 for p = 2;
  (J) Proposition 2.15 and Corollary 2.16: the eigenvalues of weight <= n on H^1_c(G_m, N_h) are exactly q^k with
      multiplicity nu_{n,k} = binom(n,k) - binom(n,k-1), and (-1)^{n-1} q Sigma_n(h) = Tr W + sum_{k>=1} nu_{n,k} q^k
      (p = 3, 5, 7 with n = 2, 3, and p = 2 with n = 2, 3, 4);
  (K) illustrations of Proposition 4.7 (the Frobenius-Schur indicator of W_n for p = 2 tends to (-1)^{n+1}) and of
      Corollary 4.30 and Theorem 4.19 (normalised even moments of Tr W_n); these converge slowly and are not tests.
Results first proved in v7:
  (L) Theorem 4.26(ii) and Corollary 4.28 for p = 2: det(Frob_h | W_3) = q^10, q^2 is an eigenvalue, and the orthogonal
      functional equation holds, for all h in (F_q^*)^3, q = 2, 4, 8 (exact); for n = 5 at h = (1,...,1), det = +2^66;
  (M) Proposition 4.8 (exact second power moment and exact Frobenius-Schur sum), p = 2 and p odd (exact);
  (N) the formula det(Frob_h | W_n) = q^{(n+1)r(n)/2} psi(-2^{n-1}(h_1+...+h_n)/lambda) of Theorem 4.29(iii),
      for odd p (n = 2, p <= 13; n = 3, p <= 5; several lambda);
  (O) Theorem 4.23 and the remark after it: Euler characteristics of twists of W_n along coordinate lines (equal and
      distinct coordinates c_2, c_3; the L-function fit is exact for p = 2 and uses normalised floating point for odd p);
  (P) Theorem 4.32 (Sato-Tate moments for n = 2, p = 2) and Corollary 4.34 (fifth moment for n = 3; p odd).
Results in v2:
  (Q) the per-stratum coefficients in the table after Theorem 3.13 (symbolic); the fourth moment for n = 2
      (Proposition 3.17(ii), Corollary 4.30): M_2(q)/q^4 -> 2 for p = 2 (q <= 2048, exact integers) and odd p
      (p <= 2003), and the contribution of the generic stratum (Remark 3.19): -> -q^8 for p = 2, o(q^8) for odd p;
  (R) Lemma 3.16: for p = 2, every plane section C_t, t in Omega with t1+t2+t3+t4 = 0, has a_t = 0 and the singular
      point (t_i^(-1/2)) with tangent plane H_t, and there are (q-2)(q-4) such rays (q = 8, 16, 32);
  (S) Proposition 4.35: the partition formulas for the moment constants agree with the Weyl integration formula over
      SO(3..6) and USp(2,4,6) up to order 12, with the counts of permutations and of fixed-point-free involutions
      (generated directly) for U(N), O(N) and USp(N), and with the stated values in (i)-(iii); the formula of (iv)
      agrees with the Weyl integration formula over U(N), N <= 3; values for N = r(n) = 2, 5, 10;
  (T) Proposition 4.35(iv) for n = 2: the first nonvanishing power moment for odd p is of order 2p, with constant
      the Catalan number f^(p,p) (p = 3, 5, 7);
  (U) Proposition 3.17(i): the exact sums of a_H and a_H^2 over all planes H of P^3(F_q), the numbers of planes of
      each kind and the bounds for a_H used in its proof (q = 4, 5, 7, 8, 9, 16);
  (V) the trace identity in the second proof of Theorem 4.29(iv), sum_{y in F_q^*} Sigma_2(y, c) = 1 + psi_q(-c/lambda),
      with Sigma_2 computed from its definition (q = 3, 5, 7, 9, 11, 13, 25, 27, 49 and q = 4, 8, 16, 32);
  (W) the case n = 2: the identity Sigma_2(h) = psi_q(-(h1+h2)/lambda) K_q(h1 h2/lambda^2) - 1 of Proposition 2.21(i)
      (all h in F_q^2, Sigma_2 from its definition; 12 fields); the exact fourth moment of Corollary 3.18 (p = 2: exact
      integers, q <= 2048; odd p: q <= 2003), the value R = 2q + 1 in its proof, and the closed forms of the columns of
      the table for n = 2 in Section 5.
Integer-valued quantities computed in floating point (Kloosterman sums by FFT, V(t) for odd p, the values of q Sigma_2
for p = 2) are rounded only after checking that they lie within 10^-3 of an integer; the largest deviation is printed.
The embeddings F_q -> F_{q^m} used in (L) are consistent (images of a root of the defining polynomial of F_q).
Requires numpy and sympy (tested with Python 3.13.16, numpy 2.5.3, sympy 1.14.0).  No proof in the paper depends on these
computations.
Run:  python3 verify_numerics.py
"""
import itertools, math, random
from math import comb
from collections import Counter
import numpy as np
import sympy as sp

_ROUND = {'max': 0.0, 'calls': 0}


def rint_checked(x, tol=1e-3):
    """Round a floating-point array whose entries are integers in exact arithmetic, after checking that every entry
    is within tol of an integer; the largest deviation met is reported at the end of the run."""
    x = np.asarray(x)
    r = np.rint(x)
    dev = float(np.abs(x - r).max()) if x.size else 0.0
    assert dev < tol, 'rounding check failed: deviation %.3e' % dev
    _ROUND['max'] = max(_ROUND['max'], dev); _ROUND['calls'] += 1
    return r


def inverses(p):
    inv = np.zeros(p, dtype=np.int64)
    for x in range(1, p):
        inv[x] = pow(x, p - 2, p)
    return inv


def kloosterman_real(p):
    """K(a) = sum_{x != 0} e((1/x + a x)/p), a in F_p (real-valued)."""
    inv = inverses(p)
    xs = np.arange(1, p)
    return np.array([np.cos(2 * np.pi * ((inv[xs] + a * xs) % p) / p).sum() for a in range(p)])


def kloosterman_complex(p):
    inv = inverses(p)
    xs = np.arange(1, p)
    return np.array([np.exp(2j * np.pi * ((inv[xs] + a * xs) % p) / p).sum() for a in range(p)])


def chi(a, p):
    a %= p
    if a == 0:
        return 0
    return 1 if pow(a, (p - 1) // 2, p) == 1 else -1


# ------------------------------------------------------------------ (A)
def check_elementary(p):
    K = kloosterman_real(p)
    inv = inverses(p)
    w = np.exp(2j * np.pi * np.arange(p) / p)
    q = p
    ok = True
    for a in range(1, p):
        for b in range(1, p):
            th = a * int(inv[b]) % p
            s4 = sum(K[a * h % p] ** 2 * K[b * h % p] ** 2 for h in range(p))
            pred = 2 * q**3 - 3 * q**2 - 3 * q if th == 1 else q**3 - (2 + chi(th, p)) * q**2 - 3 * q
            ok &= abs(s4 - pred) < 1e-6 * q**3
            s2 = sum(K[a * h % p] * K[b * h % p] for h in range(p))
            ok &= abs(s2 - (q * (q - 1) if a == b else -q)) < 1e-6 * q**2
    ok &= abs(sum(K[a]**4 for a in range(1, p)) - (2 * q**3 - 3 * q**2 - 3 * q - 1)) < 1e-6 * q**3
    ok &= abs(K.sum()) < 1e-6 * q
    random.seed(p)
    for _ in range(40):
        t = [random.randrange(1, p) for _ in range(4)]
        S0 = 0
        it4 = int(inv[t[3]])
        for u1, u2, u3 in itertools.product(range(1, p), repeat=3):
            u4 = (-(t[0] * u1 + t[1] * u2 + t[2] * u3) * it4) % p
            if u4:
                S0 += w[(inv[u1] + inv[u2] + inv[u3] + inv[u4]) % p]
        S0 = S0.real
        cnt = 0
        for u in itertools.product(range(p), repeat=4):
            if not any(u):
                continue
            fi = next(i for i in range(4) if u[i])
            if u[fi] != 1 or sum(x * y for x, y in zip(t, u)) % p:
                continue
            if (u[0]*u[1]*u[2] + u[0]*u[1]*u[3] + u[0]*u[2]*u[3] + u[1]*u[2]*u[3]) % p == 0:
                cnt += 1
        a_t = q + 1 - cnt
        V = sum(K[t[0]*h % p] * K[t[1]*h % p] * K[t[2]*h % p] * K[t[3]*h % p] for h in range(p))
        ok &= abs(V - q * S0) < 1e-6 * q**3
        ok &= abs(S0 - (-q * a_t - 2 * q - 3)) < 1e-6 * q**2
        generic = sorted(t[:2]) != sorted(t[2:]) and not (t[0] == t[1] and t[2] == t[3])
        if generic:
            ok &= abs(a_t) <= 2 * math.sqrt(q) + 1e-9
    for a, b, c in itertools.product(range(1, p), repeat=3):
        V = -sum(K[a*h % p] * K[b*h % p] * K[c*h % p] for h in range(p))
        ok &= abs(V) <= q * q + 2 * q + 1e-6
    return ok


# ------------------------------------------------------------------ (B), (C)
def V_tensor(p):
    K = kloosterman_real(p)
    A = np.array([[K[(t * h) % p] for h in range(p)] for t in range(p)])
    V = np.einsum('ah,bh,ch,dh->abcd', A, A, A, A, optimize=True)
    return rint_checked(V).astype(np.int64)


def stratum_sums(p, n):
    Vi = V_tensor(p)
    idx = np.arange(p)
    T1, T2, T3, T4 = np.meshgrid(idx, idx, idx, idx, indexing='ij')
    s = (T1 + T2 - T3 - T4) % p
    Zm = (T1 == 0) | (T2 == 0) | (T3 == 0) | (T4 == 0)
    Dm = (~Zm) & (((T1 == T3) & (T2 == T4)) | ((T1 == T4) & (T2 == T3)))
    Qm = (~Zm) & (~Dm) & (T1 == T2) & (T3 == T4)
    Om = ~(Zm | Dm | Qm)
    out = {}
    for name, M in [('D', Dm), ('Z', Zm), ('Q', Qm), ('Omega', Om), ('all', np.ones_like(Zm))]:
        c0 = Counter(Vi[M & (s == 0)].tolist())
        c1 = Counter(Vi[M & (s == 1)].tolist())
        out[name] = sum(c * v**n for v, c in c0.items()) - sum(c * v**n for v, c in c1.items())
    return out


# ------------------------------------------------------------------ (D)
def second_moment(p, n, lam=1):
    K = kloosterman_complex(p)
    t = np.arange(p)
    w = np.exp(2j * np.pi * (lam * t % p) / p)
    M = np.array([[K[(tt * h) % p] for tt in range(p)] for h in range(p)])
    prod = np.ones((p,) * n + (p,), dtype=complex)
    for i in range(n):
        shape = [1] * n + [p]
        shape[i] = p
        prod = prod * M.reshape(shape)
    S = (prod * w).sum(axis=-1) / p
    return (abs(S)**2).sum()


# ------------------------------------------------------------------ (E)
class Fp2:
    """Arithmetic in F_{p^2} = F_p[w]/(w^2 - d), d a non-square; elements are pairs (a, b) = a + b w."""
    def __init__(self, p):
        self.p = p
        self.d = next(x for x in range(2, p) if pow(x, (p - 1) // 2, p) == p - 1)
    def add(self, x, y):
        return ((x[0] + y[0]) % self.p, (x[1] + y[1]) % self.p)
    def mul(self, x, y):
        p, d = self.p, self.d
        return ((x[0] * y[0] + d * x[1] * y[1]) % p, (x[0] * y[1] + x[1] * y[0]) % p)
    def elements(self):
        return [(a, b) for a in range(self.p) for b in range(self.p)]


def section_data(t, p, field=None):
    """Points and singular points of C_t, parametrising H_t by (u1:u2:u3), u4 = -(t1u1+t2u2+t3u3)/t4.
    Returns (number of F-points, list of singular F-points) for F = F_p (field None) or F_{p^2}."""
    it4 = pow(t[3], p - 2, p)
    c = [(-t[i] * it4) % p for i in range(3)]          # u4 = c1 u1 + c2 u2 + c3 u3
    if field is None:
        add = lambda x, y: (x + y) % p
        mul = lambda x, y: (x * y) % p
        sc = lambda a, x: (a * x) % p
        elems = list(range(p)); zero, one = 0, 1
        isz = lambda x: x == 0
    else:
        F = field
        add, mul = F.add, F.mul
        sc = lambda a, x: ((a * x[0]) % p, (a * x[1]) % p)
        elems = F.elements(); zero, one = (0, 0), (1, 0)
        isz = lambda x: x == (0, 0)
    pts = [(one, y, z) for y in elems for z in elems] + [(zero, one, z) for z in elems] + [(zero, zero, one)]
    npts, sing = 0, []
    for (u1, u2, u3) in pts:
        u4 = add(add(sc(c[0], u1), sc(c[1], u2)), sc(c[2], u3))
        u = [u1, u2, u3, u4]
        def e2of(j):                                     # d e3 / d u_j = e2 of the other three
            o = [u[k] for k in range(4) if k != j]
            return add(add(mul(o[0], o[1]), mul(o[0], o[2])), mul(o[1], o[2]))
        e3 = add(add(mul(mul(u1, u2), u3), mul(mul(u1, u2), u4)), add(mul(mul(u1, u3), u4), mul(mul(u2, u3), u4)))
        if not isz(e3):
            continue
        npts += 1
        g4 = e2of(3)
        grads = [add(e2of(i), sc(c[i], g4)) for i in range(3)]   # chain rule
        if all(isz(g) for g in grads):
            sing.append((u1, u2, u3))
    return npts, sing


def in_omega(t):
    if 0 in t:
        return False
    if sorted(t[:2]) == sorted(t[2:]):                   # stratum D
        return False
    if t[0] == t[1] and t[2] == t[3]:                    # stratum Q
        return False
    return True


def check_hasse(p, extension=False):
    ok, nsing, nsmooth = True, 0, 0
    F2 = Fp2(p) if extension else None
    for t in itertools.product(range(1, p), repeat=4):
        if t[0] != 1 or not in_omega(t):                 # V and a_t are constant on rays
            continue
        npts, sing = section_data(t, p)
        a = p + 1 - npts
        ok &= len(sing) <= 1
        if sing:
            nsing += 1
            ok &= a in (-1, 0, 1)
        else:
            nsmooth += 1
            ok &= abs(a) <= 2 * math.sqrt(p) + 1e-9
        if extension:
            _, sing2 = section_data(t, p, F2)
            ok &= len(sing2) == len(sing) and all(all(x[1] == 0 for x in pt) for pt in sing2)
    return ok, nsing, nsmooth


# ------------------------------------------------------------------ (F)
def field_ops(p, deg):
    """Arithmetic of F_p (deg = 1) or F_{p^2} (deg = 2)."""
    if deg == 1:
        return (list(range(p)), lambda x, y: (x + y) % p, lambda x, y: (x * y) % p,
                0, 1, lambda x: pow(x, p - 2, p))
    F = Fp2(p)
    def inv(x):
        r, b, e = (1, 0), x, p * p - 2
        while e:
            if e & 1:
                r = F.mul(r, b)
            b = F.mul(b, b); e >>= 1
        return r
    return F.elements(), F.add, F.mul, (0, 0), (1, 0), inv


def cayley_lines(p, deg):
    """Points of the Cayley cubic in P^3(F_Q), Q = p^deg, and the lines it contains that are defined over F_Q."""
    els, add, mul, zero, one, inv = field_ops(p, deg)
    def e3(u):
        a, b, c, d = u
        return add(add(mul(mul(a, b), c), mul(mul(a, b), d)), add(mul(mul(a, c), d), mul(mul(b, c), d)))
    def normalize(u):
        for x in u:
            if x != zero:
                ix = inv(x)
                return tuple(mul(ix, y) for y in u)
    pts = [u for k in range(4) for rest in itertools.product(els, repeat=3 - k)
           for u in [(zero,) * k + (one,) + rest] if e3(u) == zero]
    ptset, lines = set(pts), set()
    for i, P in enumerate(pts):
        for R in pts[i + 1:]:
            line = [P, R]
            for c in els:                                   # the other points P + cR of the line
                X = normalize(tuple(add(x, mul(c, y)) for x, y in zip(P, R)))
                if X not in ptset:
                    break
                line.append(X)
            else:
                lines.add(frozenset(line))
    return len(pts), len(lines)


# ------------------------------------------------------------------ (G)
def sigma_direct(p, n, lam=1):
    """Sigma_n(h) for all h in F_p^n, directly from the definition (1.1)."""
    inv = inverses(p)
    H = np.array(list(itertools.product(range(p), repeat=n)), dtype=np.int64)
    U = np.array(list(itertools.product(range(1, p), repeat=n)), dtype=np.int64)
    phase = np.exp(2j * np.pi * (inv[U].sum(axis=1) % p) / p)
    M = (H @ U.T) % p
    vals = ((M == (-lam) % p) * phase[None, :]).sum(axis=1)
    return {tuple(h): v for h, v in zip(H.tolist(), vals)}


def sigma_tsum(p, n, lam=1):
    """Sigma_n(h) for all h in F_p^n via q Sigma_n(h) = sum_t psi(lam t) prod_i K(t h_i), formula (2.11)."""
    K = kloosterman_real(p)
    w = np.exp(2j * np.pi * (lam * np.arange(p) % p) / p)
    out = {}
    for h in itertools.product(range(p), repeat=n):
        pr = np.ones(p)
        for hi in h:
            pr = pr * K[(np.arange(p) * hi) % p]
        out[h] = (w * pr).sum() / p
    return out


def check_pointwise(p, n):
    S = sigma_direct(p, n)
    T = sigma_tsum(p, n)
    ok = all(abs(S[h] - T[h]) < 1e-8 * p**n for h in S)                 # formula (2.11)
    bound = (2**n - comb(n, n // 2)) * p**((n - 1) / 2) + sum((comb(n, k) - comb(n, k - 1)) * p**(k - 1)
                                                            for k in range(1, n // 2 + 1))   # Corollary 2.19
    worst = 0.0
    Sr = {r: sigma_direct(p, r) for r in range(1, n)}
    for h, s in S.items():
        nz = tuple(x for x in h if x)
        if len(nz) == n:
            worst = max(worst, abs(s) / bound)
            ok &= abs(s) <= bound + 1e-9
        elif len(nz) == 0:
            ok &= abs(s) < 1e-9
        else:                                                           # Lemma 2.14
            ok &= abs(s - (-1)**(n - len(nz)) * Sr[len(nz)][nz]) < 1e-8 * p**n
    return ok, worst


# ------------------------------------------------------------------ (H)
def _polymulmod(a, b, f, p):
    m = len(f) - 1
    res = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        if x:
            for j, y in enumerate(b):
                res[i + j] = (res[i + j] + x * y) % p
    for d in range(len(res) - 1, m - 1, -1):
        c = res[d]
        if c:
            for k in range(m + 1):
                res[d - m + k] = (res[d - m + k] - c * f[k]) % p
    res = res[:m] + [0] * (m - len(res[:m]))
    return res


def _polypow(a, e, f, p):
    r = [1] + [0] * (len(f) - 2)
    b = a[:]
    while e:
        if e & 1:
            r = _polymulmod(r, b, f, p)
        b = _polymulmod(b, b, f, p)
        e >>= 1
    return r


def _prime_factors(N):
    fs, d = set(), 2
    while d * d <= N:
        while N % d == 0:
            fs.add(d); N //= d
        d += 1
    if N > 1:
        fs.add(N)
    return fs


def _primitive_poly(p, m):
    q = p**m
    one = [1] + [0] * (m - 1)
    x = [0, 1] + [0] * (m - 2) if m > 1 else None
    for coeffs in itertools.product(range(p), repeat=m):
        f = list(coeffs) + [1]
        if f[0] == 0:
            continue
        if m == 1:
            g = (-f[0]) % p
            if all(pow(g, (q - 1) // r, p) != 1 for r in _prime_factors(q - 1)):
                return f
            continue
        if _polypow(x, q - 1, f, p) != one:
            continue
        if all(_polypow(x, (q - 1) // r, f, p) != one for r in _prime_factors(q - 1)):
            return f
    raise ValueError


def _field_tables(p, m):
    """F_{p^m}^* = <g>: returns q, Tr(g^k) in F_p and the discrete logarithm of nonzero elements."""
    q = p**m
    f = _primitive_poly(p, m)
    digits = np.zeros((q - 1, m), dtype=np.int64)
    if m == 1:
        g = (-f[0]) % p; v = 1
        for k in range(q - 1):
            digits[k, 0] = v; v = v * g % p
    else:
        v = [1] + [0] * (m - 1)
        for k in range(q - 1):
            digits[k] = v
            top = v[-1]; v = [0] + v[:-1]
            if top:
                v = [(v[i] - top * f[i]) % p for i in range(m)]
    idx = np.arange(q - 1)
    tr_vec = np.zeros((q - 1, m), dtype=np.int64)
    for j in range(m):
        tr_vec = (tr_vec + digits[(idx * pow(p, j, q - 1)) % (q - 1)]) % p
    assert np.all(tr_vec[:, 1:] == 0)
    code = (digits * (p ** np.arange(m))).sum(axis=1)
    log = np.empty(q, dtype=np.int64); log[code] = idx
    return q, tr_vec[:, 0], log


def traces_H1c(p, h, lam, mmax):
    """Tr(Frob^m | H^1_c(G_m, N_h)) = (-1)^{n-1} q Sigma_n(h) + 1 over F_{p^m}, m = 1..mmax (Theorem 2.10(iii))."""
    n = len(h); out = []
    for m in range(1, mmax + 1):
        q, tr, log = _field_tables(p, m)
        N = q - 1
        u = np.exp(2j * np.pi * tr / p)                        # psi_q(g^k)
        a = u[(-np.arange(N)) % N]                             # psi_q(g^{-k})
        Kc = np.fft.ifft(np.conj(np.fft.fft(np.conj(a))) * np.fft.fft(u)).real   # K_q(g^j)
        psi_t = u[(np.arange(N) + log[lam]) % N]
        prod = np.ones(N)
        for hi in h:
            prod = prod * Kc[(np.arange(N) + log[hi]) % N]
        S = (-1)**n + (psi_t * prod).sum()                    # q Sigma_n(h) over F_q
        out.append((-1)**(n - 1) * S + 1)
    return np.array(out)


def eigen_from_powersums(ps):
    d = len(ps); e = [1.0 + 0j]
    for k in range(1, d + 1):
        s = 0j
        for i in range(1, k + 1):
            s += (-1)**(i - 1) * e[k - i] * ps[i - 1]
        e.append(s / k)
    return np.roots([(-1)**k * e[k] for k in range(d + 1)])


def check_weights(p, h):
    n = len(h)
    T = traces_H1c(p, h, 1, 2**n)
    roots = eigen_from_powersums(T)
    wts = np.log(np.abs(roots)) / np.log(p) * 2
    W = [r for r, x in zip(roots, wts) if abs(x - (n + 1)) < 0.02]
    E = [r for r, x in zip(roots, wts) if x <= n + 0.02]
    ones = [r for r in E if abs(r - 1) < 1e-3]
    C = comb(n, n // 2)
    ok = len(W) == 2**n - C and len(E) == C and len(ones) == 1
    lhs = abs(sum(E) - 1)                                     # |(-1)^{n-1} p Sigma - Tr W| = |Tr E - 1|
    ok &= lhs <= (C - 1) * p**(n / 2) * (1 + 1e-6)
    ok &= abs(sum(roots) - T[0]) < 1e-6 * p**(n + 1)
    return ok, sorted(round(float(x), 2) for x in wts), lhs / ((C - 1) * p**(n / 2))




# ------------------------------------------------------------------ (I) characteristic 2
_PRIM2 = {1: 0b11, 2: 0b111, 3: 0b1011, 4: 0b10011, 5: 0b100101, 6: 0b1000011, 7: 0b10001001,
          8: 0b100011101, 9: 0b1000010001, 10: 0b10000001001, 11: 0b100000000101, 12: 0b1000001010011,
          13: 0b10000000011011, 14: 0b100010001000011, 15: 0b1000000000000011, 16: 0b10001000000001011}


class GF2a:
    """F_q, q = 2^a, elements encoded as integers 0..q-1 (polynomial basis), with log tables."""
    def __init__(self, a):
        self.a = a; self.q = q = 1 << a; poly = _PRIM2[a]
        exp = np.zeros(2 * q, dtype=np.int64); log = np.zeros(q, dtype=np.int64); x = 1
        for i in range(q - 1):
            exp[i] = x; log[x] = i
            x <<= 1
            if x & q:
                x ^= poly
        assert len(set(exp[:q - 1].tolist())) == q - 1, 'polynomial not primitive'
        exp[q - 1:2 * q - 2] = exp[:q - 1]
        self.exp, self.log = exp, log
        # absolute trace F_q -> F_2 (F_2-linear: compute on the basis)
        trb = []
        for b in range(a):
            y, s = 1 << b, 0
            for _ in range(a):
                s ^= y; y = self.mul(y, y)
            assert s in (0, 1); trb.append(s)
        self.tr = np.array([sum(trb[b] for b in range(a) if (u >> b) & 1) % 2 for u in range(q)], dtype=np.int64)
        self.sgn = 1 - 2 * self.tr                                   # psi_q(x) = (-1)^{Tr x}

    def mul(self, u, v):
        if u == 0 or v == 0:
            return 0
        return int(self.exp[(self.log[u] + self.log[v]) % (self.q - 1)])

    def inv(self, u):
        return int(self.exp[(self.q - 1 - self.log[u]) % (self.q - 1)])

    def mul_table(self):
        q = self.q; L = self.log
        M = np.zeros((q, q), dtype=np.int64)
        nz = np.arange(1, q)
        M[1:, 1:] = self.exp[(L[nz][:, None] + L[nz][None, :]) % (q - 1)]
        return M

    def kloosterman(self):
        """K(t) = sum_{x != 0} psi(1/x + t x), t in F_q (integer valued); K(0) = -1."""
        q = self.q; M = self.mul_table()
        invx = np.array([0] + [self.inv(x) for x in range(1, q)])
        xs = np.arange(1, q)
        return np.array([int(self.sgn[invx[xs] ^ M[t, xs]].sum()) for t in range(q)], dtype=np.int64)


def char2_V(F):
    K = F.kloosterman(); M = F.mul_table()
    A = K[M]                                                         # A[t, h] = K(t h)
    V = np.einsum('ah,bh,ch,dh->abcd', A, A, A, A, optimize=True)
    return K, M, V


def check_char2_kloosterman(a):
    F = GF2a(a); q = F.q
    K, M, V = char2_V(F)
    ok = int(K.sum()) == 0 and K[0] == -1
    X0, X1 = 2*q**3 - 2*q**2 - 3*q, q**3 - 2*q**2 - 3*q
    for x in range(1, q):
        for y in range(1, q):
            want = X0 if x == y else X1
            ok &= V[x, y, x, y] == want and V[x, x, y, y] == want and V[x, y, y, x] == want
    ok &= int((K[1:].astype(object)**4).sum()) == 2*q**3 - 2*q**2 - 3*q - 1
    # Lemma 3.4(ii)
    for x in range(1, q):
        s = int((K[M[x, :]] * K[M[1, :]]).sum())
        ok &= s == (q*(q - 1) if x == 1 else -q)
    return ok


def char2_strata(F, V, n):
    """Exact contributions of D, Q, Z, Omega to sum_t psi(L(t)) V(t)^n, L = t1+t2+t3+t4 (p = 2, lambda = 1)."""
    q = F.q; s = F.sgn
    out = {'D': 0, 'Q': 0, 'Z': 0, 'Omega': 0}
    for t in itertools.product(range(q), repeat=4):
        v = int(V[t]) ** n * int(s[t[0] ^ t[1] ^ t[2] ^ t[3]])
        if 0 in t:
            out['Z'] += v
        elif sorted(t[2:]) == sorted(t[:2]):
            out['D'] += v
        elif t[0] == t[1] and t[2] == t[3]:
            out['Q'] += v
        else:
            out['Omega'] += v
    return out


def plane_points(F):
    """Representatives (u1,u2,u3) of P^2(F_q), first nonzero coordinate equal to 1."""
    q = F.q
    reps = [u for u in itertools.product(range(q), repeat=3)
            if u != (0, 0, 0) and next(x for x in u if x) == 1]
    return np.array(reps, dtype=np.int64)


def plane_cubic_count(F, M, R, t):
    """Number of F_q-points of C_t = {e_3 = 0} cap {sum t_i u_i = 0} in P^3 (char 2, all t_i != 0)."""
    u1, u2, u3 = R[:, 0], R[:, 1], R[:, 2]
    lin = M[t[0], u1] ^ M[t[1], u2] ^ M[t[2], u3]
    u4 = M[lin, F.inv(t[3])]
    e3 = M[M[u1, u2], u3] ^ M[M[u1, u2], u4] ^ M[M[u1, u3], u4] ^ M[M[u2, u3], u4]
    return int((e3 == 0).sum())


def check_char2_geometry(a):
    """Lemma 3.9 (V = -q^2 a_t - 2q^2 - 3q), Lemma 3.11 (|a_t| <= 2 sqrt q on Omega) and Prop. 3.8 (r = 3)."""
    F = GF2a(a); q = F.q
    K, M, V = char2_V(F)
    ok = True; worst = 0.0
    R = plane_points(F)
    for t in itertools.product(range(1, q), repeat=4):
        # one representative per ray: t_1 = 1
        if t[0] != 1:
            continue
        cnt = plane_cubic_count(F, M, R, t)
        at = q + 1 - cnt
        ok &= int(V[t]) == -q*q*at - 2*q*q - 3*q
        inD = sorted(t[2:]) == sorted(t[:2]); inQ = t[0] == t[1] and t[2] == t[3]
        if not (inD or inQ):
            ok &= abs(at) <= 2 * math.sqrt(q) + 1e-9
            worst = max(worst, abs(at) / (2 * math.sqrt(q)))
    for t in itertools.product(range(q), repeat=4):
        if sum(1 for x in t if x == 0) == 1:
            ok &= abs(int(V[t])) <= q*q + 2*q
    return ok, worst


def cayley_lines_char2(a):
    """Lines of P^3(F_q), q = 2^a, contained in {e_3 = 0}: expected exactly nine."""
    F = GF2a(a); q = F.q; M = F.mul_table()
    pts = []
    for u in itertools.product(range(q), repeat=4):
        if u == (0, 0, 0, 0):
            continue
        first = next(x for x in u if x)
        if first == 1:
            pts.append(u)
    def e3(u):
        return M[M[u[0], u[1]], u[2]] ^ M[M[u[0], u[1]], u[3]] ^ M[M[u[0], u[2]], u[3]] ^ M[M[u[1], u[2]], u[3]]
    S = [u for u in pts if e3(u) == 0]
    Sset = set(S)
    def normalise(u):
        first = next(x for x in u if x); f = F.inv(first)
        return tuple(int(M[f, x]) for x in u)
    lines = set()
    for i, P in enumerate(S):
        for Qp in S[i + 1:]:
            line = frozenset(normalise(tuple(int(M[s, P[k]] ^ M[r, Qp[k]]) for k in range(4)))
                             for s in range(q) for r in range(q) if (s, r) != (0, 0))
            if line <= Sset:
                lines.add(line)
    return len(S), len(lines)


# ------------------------------------------------------------------ (J) exact lower eigenvalues
def traces_H1c_char2(h, mmax):
    """Tr(Frob^m | H^1_c(G_m, N_h)) over F_{2^m}, m = 1..mmax, for h in (F_2^*)^n, i.e. h = (1,...,1)."""
    n = len(h); out = []
    for m in range(1, mmax + 1):
        F = GF2a(m); q = F.q; N = q - 1
        u = F.sgn[F.exp[:N]].astype(float)                           # psi(g^k)
        a_ = u[(-np.arange(N)) % N]                                  # psi(g^{-k})
        Kc = np.fft.ifft(np.conj(np.fft.fft(np.conj(a_))) * np.fft.fft(u)).real
        prod = np.ones(N)
        for _ in h:
            prod = prod * Kc                                        # h_i = 1
        S = (-1)**n + (u * prod).sum()                               # q Sigma_n(h), lambda = 1
        out.append((-1)**(n - 1) * S + 1)
    return np.array(out)


def check_lower_eigenvalues(p, h):
    """Proposition 2.15: the eigenvalues of weight <= n on H^1_c(G_m, N_h) are q^k with multiplicity nu_{n,k}."""
    n = len(h)
    T = traces_H1c_char2(h, 2**n) if p == 2 else traces_H1c(p, h, 1, 2**n)
    roots = eigen_from_powersums(T)
    wts = np.log(np.abs(roots)) / np.log(p) * 2
    low = sorted([r for r, x in zip(roots, wts) if x <= n + 0.02], key=lambda r: abs(r))
    want = sorted([float(p**k) for k in range(n // 2 + 1) for _ in range(comb(n, k) - (comb(n, k - 1) if k else 0))])
    # multiple eigenvalues are recovered from power sums with error ~ eps^(1/mult); a relative tolerance of 1e-3 suffices
    ok = len(low) == len(want) and all(abs(r - w) < 1e-3 * max(1.0, w) for r, w in zip(low, want))
    top = [r for r, x in zip(roots, wts) if abs(x - (n + 1)) < 0.02]
    ok &= len(top) == 2**n - comb(n, n // 2)
    # Corollary 2.16(i): (-1)^{n-1} p Sigma_n(h) = Tr W + sum_{k>=1} nu_{n,k} p^k
    lhs = T[0] - 1
    rhs = sum(top) + sum(want) - 1
    ok &= abs(lhs - rhs) < 1e-6 * p**(n + 1)
    return ok, [complex(round(r.real, 6), round(r.imag, 6)) for r in low]


# ------------------------------------------------------------------ (K) self-duality and moments
def sums_char2(a, n, ext=1):
    """Sigma_n(h) over F_Q, Q = q^ext, for all h in (F_q^*)^n, q = 2^a (lambda = 1)."""
    F = GF2a(a * ext); Q = F.q; N = Q - 1
    u = F.sgn[F.exp[:N]].astype(float)
    a_ = u[(-np.arange(N)) % N]
    Kc = rint_checked(np.fft.ifft(np.conj(np.fft.fft(np.conj(a_))) * np.fft.fft(u)).real)
    q = 1 << a; step = N // (q - 1)
    hl = np.arange(q - 1) * step                                     # logs of F_q^* inside F_Q^*
    res = {}
    tl = np.arange(N)
    for hh in itertools.product(range(q - 1), repeat=n):
        prod = np.ones(N)
        for j in hh:
            prod = prod * Kc[(tl + hl[j]) % N]
        res[hh] = ((-1)**n + (u * prod).sum()) / Q
    return Q, res


def lowsum(n, q):
    return sum((comb(n, k) - comb(n, k - 1)) * q**k for k in range(1, n // 2 + 1))


def fs_indicator_char2(a, n):
    """(1/q^{2n+1}) sum_{h in (F_q^*)^n} Tr(Frob_h^2 | W_n): tends to +1 (orthogonal) or -1 (symplectic)."""
    q = 1 << a
    Q2, S2 = sums_char2(a, n, 2)
    T2 = [(-1)**(n - 1) * Q2 * s - lowsum(n, Q2) for s in S2.values()]
    return float(np.sum(T2)) / q**(2 * n + 1)


def normalised_moment(vals, q, n, k):
    """Phi_{2k} = q^{-n-k(n+1)} sum |Tr W|^{2k}, Tr W = (-1)^{n-1} q Sigma - sum_{k>=1} nu q^k."""
    T = np.array([(-1)**(n - 1) * q * s - lowsum(n, q) for s in vals])
    return float((np.abs(T)**(2 * k)).sum()) / q**(n + k * (n + 1))


def sums_odd(p, n, lam=1):
    K = kloosterman_real(p)
    w = np.exp(2j * np.pi * (lam * np.arange(p) % p) / p)
    A = np.array([[K[(t * h) % p] for h in range(p)] for t in range(p)])
    if n == 2:
        S = np.einsum('t,ta,tb->ab', w, A, A)[1:, 1:] / p
    else:
        S = np.einsum('t,ta,tb,tc->abc', w, A, A, A)[1:, 1:, 1:] / p
    return S.ravel()


# ------------------------------------------------------------------ (L)-(P): results first proved in v7
_PRIM2.update({18: 0b1000000000010000001, 20: 0b100000000000000001001})


def gf2_root_of(F, poly):
    """log (base the generator of F) of a root in F of the binary polynomial `poly`."""
    N = F.q - 1
    L = np.arange(N)
    val = np.zeros(N, dtype=np.int64)
    for i in range(poly.bit_length()):
        if (poly >> i) & 1:
            val ^= F.exp[(i * L) % N]
    roots = np.nonzero(val == 0)[0]
    assert len(roots) > 0
    return int(roots[0])


def kl_log_char2(F):
    """K(g^k), k = 0..N-1, and psi(g^k) over F (p = 2), integer valued."""
    N = F.q - 1
    u = F.sgn[F.exp[:N]].astype(float)
    a_ = u[(-np.arange(N)) % N]
    K = rint_checked(np.fft.ifft(np.conj(np.fft.fft(np.conj(a_))) * np.fft.fft(u)).real).astype(np.int64)
    return K, u.astype(np.int64)


def qsigma_char2_all(a, n, m):
    """Q * Sigma_n(h) over F_Q, Q = q^m, q = 2^a, for all h in (F_q^*)^n (lambda = 1), with a CONSISTENT
    embedding F_q -> F_Q (images of a root of the defining polynomial of F_q), so that h is the same point for all m."""
    F = GF2a(a * m); N = F.q - 1
    K, u = kl_log_char2(F)
    beta = 1 if m == 1 else gf2_root_of(F, _PRIM2[a])
    q = 1 << a
    hl = (np.arange(q - 1) * beta) % N
    tl = np.arange(N)
    out = {}
    for hh in itertools.product(range(q - 1), repeat=n):
        prod = np.ones(N, dtype=np.int64)
        for j in hh:
            prod = prod * K[(tl + hl[j]) % N]
        out[hh] = (-1)**n + int((u * prod).sum())
    return out


def newton_e(pw):
    from fractions import Fraction
    e = [Fraction(1)]
    for k in range(1, len(pw) + 1):
        e.append(sum((-1)**(i - 1) * e[k - i] * Fraction(pw[i - 1]) for i in range(1, k + 1)) / k)
    return e


def check_det_char2(a, n=3):
    """Theorem 4.26(ii) and Corollary 4.28 for n = 3: det(Frob_h | W_3) = q^10 and q^2 is an eigenvalue, all h."""
    q = 1 << a; R = 2**n - comb(n, n // 2); mu = q**(n + 1)
    sig = {m: qsigma_char2_all(a, n, m) for m in range(1, R + 1)}
    ok = True
    for h in sig[1]:
        pw = [(-1)**(n - 1) * sig[m][h] - lowsum(n, q**m) for m in range(1, R + 1)]
        e = newton_e(pw)
        ok &= e[R] == mu**(R // 2) * q**((n + 1) // 2) if R % 2 else e[R] == mu**(R // 2)
        P = sum((-1)**k * e[k] * (q**((n + 1) // 2))**(R - k) for k in range(R + 1))      # char. poly at q^{(n+1)/2}
        ok &= P == 0
        ok &= all(e[R - k] == e[R] * e[k] / mu**k for k in range(R + 1))                  # orthogonal functional equation
    return ok, len(sig[1])


def check_det_char2_n5():
    """n = 5 at the unique point h = (1,...,1) of S_5(F_2): power sums over F_{2^m}, m <= 16."""
    n = 5; R = 22; mu = 2**6
    pw = []
    for m in range(1, 17):
        F = GF2a(m); N = F.q - 1
        K, u = kl_log_char2(F)
        S = (-1)**n + int((u * K**n).sum())                                                  # h_i = 1
        pw.append((-1)**(n - 1) * S - lowsum(n, 2**m))
    e = newton_e(pw)
    ok = e[11] != 0 and all(e[R - k] == e[k] * mu**(11 - k) for k in range(6, 12))
    return ok, int(e[11])


def exact_second_power_moment(p_or_a, n, char2=False):
    if char2:
        F = GF2a(p_or_a); q = F.q
        K, M = F.kloosterman(), F.mul_table()
        s = F.sgn
        A = K[M]                                                              # A[t, h] = K(t h)
        # q Sigma_n(h) = sum_t psi(t) prod_i K(t h_i); sum over h in F_q^n of Sigma^2
        tot = 0
        for h in itertools.product(range(q), repeat=n):
            v = int((s * np.prod(A[:, list(h)], axis=1)).sum())
            tot += v * v
        assert tot % (q * q) == 0
        return tot // (q * q), q
    p = p_or_a
    K = kloosterman_real(p)
    w = np.exp(2j * np.pi * np.arange(p) / p)
    A = np.array([[K[(t * h) % p] for h in range(p)] for t in range(p)])
    tot = 0
    for h in itertools.product(range(p), repeat=n):
        v = (w * np.prod(A[:, list(h)], axis=1)).sum() / p
        tot += v * v
    return tot, p


def fs_sum_char2(a, n):
    """sum_{h in (F_q^*)^n} Sigma_{n,q^2}(h) for q = 2^a (the set F_q^* inside F_{q^2} is canonical)."""
    q = 1 << a
    out = qsigma_char2_all(a, n, 2)
    tot = sum(out.values())
    assert tot % (q * q) == 0
    return tot // (q * q)


def fs_sum_odd(p, n, lam=1):
    """sum_{h in (F_p^*)^n} Sigma_{n,p^2}(h), via the t-sum formula over F_{p^2} (exact up to rounding)."""
    Q, tr, log = _field_tables(p, 2)
    N = Q - 1
    w = np.exp(2j * np.pi * tr / p)
    a_ = w[(-np.arange(N)) % N]
    K = np.fft.ifft(np.conj(np.fft.fft(np.conj(a_))) * np.fft.fft(w))
    tl = np.arange(N)
    psil = w[(tl + log[lam]) % N]
    tot = 0
    for h in itertools.product(range(1, p), repeat=n):
        prod = np.ones(N, dtype=complex)
        for x in h:
            prod = prod * K[(tl + log[x]) % N]
        tot += ((-1)**n + (psil * prod).sum()) / Q
    return tot


def det_odd(p, n, lam=1):
    """max over h in (F_p^*)^n of |det(Frob_h | W_n) / (p^{(n+1)r/2} psi(-2^{n-1}(h_1+...+h_n)/lambda)) - 1|."""
    R = 2**n - comb(n, n // 2)
    tabs = {m: _field_tables(p, m) for m in range(1, R + 1)}
    Ks = {}
    for m, (Q, tr, log) in tabs.items():
        N = Q - 1
        w = np.exp(2j * np.pi * tr / p)
        a_ = w[(-np.arange(N)) % N]
        Ks[m] = (w, np.fft.ifft(np.conj(np.fft.fft(np.conj(a_))) * np.fft.fft(w)))
    worst = 0.0
    lam_inv = pow(lam, p - 2, p)
    for h in itertools.product(range(1, p), repeat=n):
        pw = []
        for m in range(1, R + 1):
            Q, tr, log = tabs[m]; N = Q - 1; w, K = Ks[m]
            tl = np.arange(N)
            prod = np.ones(N, dtype=complex)
            for x in h:
                prod = prod * K[(tl + log[x]) % N]
            qs = (-1)**n + (w[(tl + log[lam]) % N] * prod).sum()
            pw.append((-1)**(n - 1) * qs - lowsum(n, Q))
        e = [1.0 + 0j]
        for k in range(1, R + 1):
            e.append(sum((-1)**(i - 1) * e[k - i] * pw[i - 1] for i in range(1, k + 1)) / k)
        pred = p**((n + 1) * R / 2) * np.exp(2j * np.pi * ((-(2**(n - 1)) * sum(h) * lam_inv) % p) / p)
        worst = max(worst, abs(e[R] / pred - 1))
    return worst


def coordline_euler_char2(a, n, c_log, b_log, M):
    """-chi_c(G_m, W_n|L_c (x) L_psi(b h_1)) for p = 2, lambda = 1, from M power sums (rational L-function fit).
    c_i = g_q^{c_log} for all i >= 2 if c_log is an integer, c_i = g_q^{c_log[i-2]} if it is a list;
    b = 0 (b_log None) or g_q^{b_log}."""
    c_logs = list(c_log) if isinstance(c_log, (list, tuple)) else [c_log] * (n - 1)
    from fractions import Fraction
    S = []
    for m in range(1, M + 1):
        F = GF2a(a * m); Q = F.q; N = Q - 1
        K, u = kl_log_char2(F)
        beta = 1 if m == 1 else gf2_root_of(F, _PRIM2[a])
        tl = np.arange(N)
        prodK = np.ones(N, dtype=np.int64)
        for cl in c_logs:
            prodK = prodK * K[(tl + cl * beta) % N]
        if b_log is None:
            A_t = np.ones(N, dtype=np.int64); A0 = -(Q - 1); spb = Q - 1
        else:
            bl = (b_log * beta) % N
            A_t = Q * u[(tl - bl) % N] + 1; A0 = 1; spb = -1
        tot = A0 * (-1)**(n - 1) + int((u * A_t * prodK).sum())
        S.append((-1)**(n - 1) * tot - lowsum(n, Q) * spb)
    return _euler_from_powersums(S, exact=True)


def coordline_euler_odd(p, n, c, b, lam, M):
    S = []
    for m in range(1, M + 1):
        Q, tr, log = _field_tables(p, m); N = Q - 1
        w = np.exp(2j * np.pi * tr / p)
        a_ = w[(-np.arange(N)) % N]
        K = np.fft.ifft(np.conj(np.fft.fft(np.conj(a_))) * np.fft.fft(w)).real
        tl = np.arange(N)
        prodK = np.ones(N)
        for ci in c:
            prodK = prodK * K[(tl + log[ci]) % N]
        psil = w[(tl + log[lam]) % N]
        if b == 0:
            A_t = np.ones(N); A0 = -(Q - 1); spb = Q - 1
        else:
            A_t = Q * w[(tl + log[p - 1] - log[b]) % N] + 1; A0 = 1; spb = -1
        tot = A0 * (-1)**(n - 1) + (psil * A_t * prodK).sum()
        S.append((-1)**(n - 1) * tot - lowsum(n, Q) * spb)
    return _euler_from_powersums(S, scale=p**((n + 3) / 2))


def _euler_from_powersums(S, exact=False, scale=None):
    """S_m = sum_{y in G_m(F_{q^m})} Tr(Frob_y | G), m = 1..M, for a lisse G on G_m.  By the trace formula,
    exp(sum_m S_m T^m / m) = P_1(T) / P_2(T) with P_i = det(1 - F T | H^i_c) (H^0_c = 0 on the affine curve G_m).
    Return deg P_1 - deg P_2 = -chi_c(G_m, G), found as the type (d_num, d_den) of the rational function of least
    total degree agreeing with the power series up to order M.  exact=True uses rational arithmetic (integer S_m);
    otherwise S_m is first divided by scale^m (scale >= the largest absolute value of a zero or pole), so that the
    series has bounded coefficients and an absolute tolerance can be used."""
    from fractions import Fraction
    M = len(S)
    if exact:
        L = [Fraction(1)] + [Fraction(0)] * M
        for k in range(1, M + 1):
            L[k] = sum(Fraction(int(S[i - 1])) * L[k - i] for i in range(1, k + 1)) / k
    else:
        Sn = [S[m - 1] / scale**m for m in range(1, M + 1)]
        L = [1.0 + 0j] + [0j] * M
        for k in range(1, M + 1):
            L[k] = sum(Sn[i - 1] * L[k - i] for i in range(1, k + 1)) / k
    for tot in range(0, M):
        for dd in range(0, tot + 1):
            dn = tot - dd
            rows = [[L[k - j] if k - j >= 0 else 0 for j in range(1, dd + 1)] for k in range(dn + 1, M + 1)]
            rhs = [-L[k] for k in range(dn + 1, M + 1)]
            if len(rows) < dd + 2:
                continue
            if exact:
                A = sp.Matrix(rows) if dd else None; bvec = sp.Matrix(rhs)
                if dd == 0:
                    if all(v == 0 for v in bvec):
                        return dn - dd
                    continue
                try:
                    sol = A[:dd, :].LUsolve(bvec[:dd, :])
                except Exception:
                    continue
                if A * sol == bvec:
                    return dn - dd
            else:
                bb = np.array(rhs, dtype=complex)
                if dd == 0:
                    if np.max(np.abs(bb)) < 1e-9:
                        return dn - dd
                    continue
                A = np.array(rows, dtype=complex).reshape(len(rows), dd)
                sol, *_ = np.linalg.lstsq(A, bb, rcond=None)
                if np.max(np.abs(A @ sol - bb)) < 1e-9:
                    return dn - dd
    return None


def sato_tate_n2(a):
    F = GF2a(a); q = F.q; N = q - 1
    K, u = kl_log_char2(F)
    K = K.astype(float); u = u.astype(float)
    fK = np.fft.fft(K)
    X = np.zeros((N, N))
    for j1 in range(N):
        v = u * np.roll(K, -j1)
        corr = np.fft.ifft(np.conj(np.fft.fft(v)) * fK).real
        X[j1] = -((1 + corr) / q + 1) / np.sqrt(q)                         # x_h = -(Sigma_2(h) + 1)/sqrt(q)
    return q, [float(np.mean(X**k)) for k in range(1, 9)]


def fifth_moment_char2(a):
    q = 1 << a
    vals = np.array(list(qsigma_char2_all(a, 3, 1).values()), dtype=float) / q
    return q, float((vals**5).sum()) / q**8, float((vals**3).sum()) / q**6



# ------------------------------------------------------------------ (Q)-(T): results new in v8
def fourth_moment_n2_char2(a):
    """Exact sum_{h in F_q^2} Sigma_2(h)^4 for q = 2^a, via q Sigma_2(h) = sum_t psi(t) K(t h1) K(t h2)."""
    F = GF2a(a); q = F.q
    K = F.kloosterman().astype(np.float64); M = F.mul_table()
    A = K[M]; s = F.sgn.astype(np.float64)
    S = rint_checked((A.T * s) @ A).astype(np.int64)
    assert np.all(S % q == 0)
    Sig = S // q
    return q, int((Sig.astype(object)**4).sum())


def fourth_moment_n2_odd(p, lam=1):
    K = kloosterman_real(p).astype(np.float64); t = np.arange(p)
    A = K[(t[:, None] * t[None, :]) % p]; w = np.exp(2j * np.pi * (lam * t % p) / p)
    S = (A.T * w) @ A / p
    return float((np.abs(S)**4).sum())


def DQ_exact(q, n, char2):
    """Exact contribution of D u Q to sum_t psi(L(t)) V(t)^n (Propositions 3.5, 3.6)."""
    if char2:
        X0, X = 2*q**3 - 2*q**2 - 3*q, q**3 - 2*q**2 - 3*q
        return (q - 1) * (X0**n + 3 * (q - 2) * X**n)
    X0, Xp, Xm = 2*q**3 - 3*q**2 - 3*q, q**3 - 3*q**2 - 3*q, q**3 - q**2 - 3*q
    return (q - 1) * (X0**n + (q - 3) * Xp**n + (q - 1) * Xm**n) + ((2 - q) * (Xp**n + Xm**n) + (Xp**n - Xm**n)) // 2


def cusp_check_char2(a):
    """Lemma 3.16: for t in Omega with t1+t2+t3+t4 = 0 (p = 2), a_t = 0 and C_t is singular at (t_i^{-1/2}),
    where the tangent plane of {e_3 = 0} is H_t.  Returns (number of such rays, all checks passed)."""
    F = GF2a(a); q = F.q; M = F.mul_table()
    sq = np.zeros(q, dtype=np.int64)
    for x in range(q):
        sq[M[x, x]] = x
    inv = np.array([0] + [F.inv(x) for x in range(1, q)])
    pts = [u for u in itertools.product(range(q), repeat=4) if any(u) and next(x for x in u if x) == 1]
    P = np.array(pts, dtype=np.int64); u1, u2, u3, u4 = P.T
    m = lambda x, y: M[x, y]
    e3 = m(m(u1, u2), u3) ^ m(m(u1, u2), u4) ^ m(m(u1, u3), u4) ^ m(m(u2, u3), u4)
    S = P[e3 == 0]; s1, s2, s3, s4 = S.T
    count, ok = 0, True
    for t in pts:
        if 0 in t:
            continue
        A, B, C, D = t
        if sorted([C, D]) == sorted([A, B]) or (A == B and C == D) or (A ^ B ^ C ^ D):
            continue
        count += 1
        at = q + 1 - int(((m(A, s1) ^ m(B, s2) ^ m(C, s3) ^ m(D, s4)) == 0).sum())
        Qp = [int(inv[sq[x]]) for x in t]
        onH = (m(A, Qp[0]) ^ m(B, Qp[1]) ^ m(C, Qp[2]) ^ m(D, Qp[3])) == 0
        e3Q = m(m(Qp[0], Qp[1]), Qp[2]) ^ m(m(Qp[0], Qp[1]), Qp[3]) ^ m(m(Qp[0], Qp[2]), Qp[3]) ^ m(m(Qp[1], Qp[2]), Qp[3])
        g = [m(Qp[1], Qp[2]) ^ m(Qp[1], Qp[3]) ^ m(Qp[2], Qp[3]), m(Qp[0], Qp[2]) ^ m(Qp[0], Qp[3]) ^ m(Qp[2], Qp[3]),
             m(Qp[0], Qp[1]) ^ m(Qp[0], Qp[3]) ^ m(Qp[1], Qp[3]), m(Qp[0], Qp[1]) ^ m(Qp[0], Qp[2]) ^ m(Qp[1], Qp[2])]
        c = m(g[0], inv[A])
        ok &= at == 0 and onH and e3Q == 0 and c != 0 and all(g[i] == m(c, t[i]) for i in range(4))
    return q, count, ok and count == (q - 2) * (q - 4)


def _partitions(m, maxpart=None):
    if maxpart is None:
        maxpart = m
    if m == 0:
        yield ()
        return
    for k in range(min(m, maxpart), 0, -1):
        for rest in _partitions(m - k, k):
            yield (k,) + rest


def _conj(lam):
    return tuple(sum(1 for x in lam if x > j) for j in range(lam[0])) if lam else ()


def flam(lam):
    """Number of standard Young tableaux of shape lam (hook length formula)."""
    c = _conj(lam); h = 1
    for i, r in enumerate(lam):
        for j in range(r):
            h *= (r - j - 1) + (c[j] - i - 1) + 1
    return math.factorial(sum(lam)) // h


def u_GL(N, k):          # Proposition 4.35(i)
    return sum(flam(l)**2 for l in _partitions(k) if len(l) <= N)


def P_O(N, m):           # O(N): even rows, at most N rows
    return sum(flam(l) for l in _partitions(m) if all(x % 2 == 0 for x in l) and len(l) <= N)


def P_SO(N, m):          # SO(N) = O(N) part + det-isotypic part (exactly N rows, all parts odd)
    return P_O(N, m) + sum(flam(l) for l in _partitions(m) if len(l) == N and all(x % 2 for x in l))


def P_Sp(N, m):          # Sp(N): even columns, at most N rows
    if m % 2:
        return 0
    return 1 if m == 0 else sum(flam(l) for l in _partitions(m) if all(x % 2 == 0 for x in _conj(l)) and len(l) <= N)


def weyl_moment(group, N, m):
    """Integral of Tr(k)^m over SO(N) or USp(N) by the Weyl integration formula, evaluated on a grid of the maximal
    torus fine enough to be exact for the trigonometric polynomials involved."""
    r = N // 2; M = m + 2 * N + 3
    th = 2 * np.pi * np.arange(M) / M
    z = [np.exp(1j * g) for g in np.meshgrid(*([th] * r), indexing='ij')]
    if group == 'SO':
        tr = (1 if N % 2 else 0) + sum(zi + 1 / zi for zi in z)
        dens = np.ones_like(tr)
        for i in range(r):
            if N % 2:
                dens = dens * np.abs(1 - z[i])**2
            for j in range(i + 1, r):
                dens = dens * np.abs(z[i] - z[j])**2 * np.abs(1 - z[i] * z[j])**2
        W = 2**r * math.factorial(r) if N % 2 else 2**(r - 1) * math.factorial(r)
    else:
        tr = sum(zi + 1 / zi for zi in z)
        dens = np.ones_like(tr)
        for i in range(r):
            dens = dens * np.abs(1 - z[i]**2)**2
            for j in range(i + 1, r):
                dens = dens * np.abs(z[i] - z[j])**2 * np.abs(1 - z[i] * z[j])**2
        W = 2**r * math.factorial(r)
    return (tr**m * dens).mean().real / W


def _lis(seq):
    import bisect
    t = []
    for x in seq:
        i = bisect.bisect_left(t, x)
        if i == len(t):
            t.append(x)
        else:
            t[i] = x
    return len(t)


def sigma2_all_odd(p, f):
    """Sigma_2(h) for all h in (F_q^*)^2, q = p^f (lambda = 1), as a (q-1) x (q-1) array indexed by discrete logs."""
    q, tr, log = _field_tables(p, f)
    N = q - 1
    psi = np.exp(2j * np.pi * tr / p)
    k = np.arange(N)
    u = psi[(-k) % N]
    K = np.fft.ifft(np.conj(np.fft.fft(np.conj(u))) * np.fft.fft(psi)).real   # K(g^j) = sum_i psi(g^-i) psi(g^(i+j))
    A = K[(k[:, None] + k[None, :]) % N]
    S = ((A.T * psi) @ A + 1.0) / q
    return q, S


# ------------------------------------------------------------------ (S) continued, (U), (V): further checks new in v8
def _fpf_involutions(m):
    """All fixed-point-free involutions of {0,...,m-1}, in one-line notation ((m-1)!! of them for even m)."""
    if m % 2:
        return
    perm = [None] * m
    def rec(free):
        if not free:
            yield tuple(perm)
            return
        a = free[0]
        for j in range(1, len(free)):
            b = free[j]
            perm[a], perm[b] = b, a
            yield from rec(free[1:j] + free[j + 1:])
    yield from rec(list(range(m)))


def dfact(m):
    """(m-1)!! for even m >= 0."""
    return math.prod(range(1, m, 2))


def P_det(N, m):         # det-isotypic part for O(N): exactly N rows, all parts odd
    return P_SO(N, m) - P_O(N, m)


def twisted_U(N, m2, c):  # Proposition 4.35(iv): sum over mu |- m2, l(mu) <= N of f^mu f^(mu + (c^N))
    return sum(flam(mu) * flam(tuple(x + c for x in mu + (0,) * (N - len(mu)))) for mu in _partitions(m2) if len(mu) <= N)


def weyl_U(N, m1, m2, c):
    """Integral over U(N) of Tr(u)^m1 conj(Tr u)^m2 conj(det u)^c by the Weyl integration formula, on a grid of the
    maximal torus fine enough to be exact (all exponents of the Laurent polynomial are smaller than the grid size)."""
    M = m1 + m2 + c + 2 * N + 1
    th = 2 * np.pi * np.arange(M) / M
    z = [np.exp(1j * g) for g in np.meshgrid(*([th] * N), indexing='ij')]
    tr = sum(z); det = np.prod(z, axis=0)
    dens = np.ones_like(tr)
    for i in range(N):
        for j in range(i + 1, N):
            dens = dens * np.abs(z[i] - z[j])**2
    val = (tr**m1 * np.conj(tr)**m2 * np.conj(det)**c * dens).mean() / math.factorial(N)
    return val


class SmallField:
    """F_q, q = p^m small, with elements 0..q-1 (the base-p digits are the coordinates in the polynomial basis of
    F_p[x]/(f)); tables of addition, multiplication, negation, inversion and absolute trace.  The element of F_p
    with integer value l is l."""
    def __init__(self, p, m):
        q = p**m; self.p, self.q = p, q
        if p == 2:
            F = GF2a(m); el = np.arange(q)
            self.ADD = el[:, None] ^ el[None, :]; self.MUL = F.mul_table(); self.TR = F.tr.copy()
        else:
            _, tr, log = _field_tables(p, m)
            dig = np.array([[(x // p**j) % p for j in range(m)] for x in range(q)], dtype=np.int64)
            self.ADD = (((dig[:, None, :] + dig[None, :, :]) % p) * p**np.arange(m)).sum(axis=2)
            exp = np.zeros(q - 1, dtype=np.int64); exp[log[1:]] = np.arange(1, q)
            self.MUL = np.zeros((q, q), dtype=np.int64)
            self.MUL[1:, 1:] = exp[(log[1:, None] + log[None, 1:]) % (q - 1)]
            self.TR = np.zeros(q, dtype=np.int64); self.TR[1:] = tr[log[1:]]
        self.NEG = np.argmin(self.ADD, axis=1)
        self.INV = np.argmax(self.MUL == 1, axis=1); self.INV[0] = 0
        el = np.arange(q)
        assert np.all(self.ADD[el, self.NEG] == 0) and np.all(self.MUL[el[1:], self.INV[1:]] == 1)
        assert np.all(self.MUL[1] == el) and np.all(self.ADD[0] == el)


def incidence_check(p, m):
    """Proposition 3.17(i): over all planes H of P^3(F_q), with a_H = q + 1 - #(H cap S)(F_q), S = {e_3 = 0},
    sum a_H = -2q^3 - 3q^2 - 2q and sum a_H^2 = q^4 + 6q^3 + 4q^2; the numbers of planes of the four kinds in its proof;
    the bounds |a_H| <= 2q + 2 (kind (a)) and |a_H| <= 1 (kind (b)); and |a_t| <= 2 sqrt q on Omega (Lemma 3.11).
    Returns q, the outcome, and the sums of a_t and a_t^2 over the rays of Omega."""
    F = SmallField(p, m); q = F.q; A, M = F.ADD, F.MUL
    pts = np.array([u for k in range(4) for rest in itertools.product(range(q), repeat=3 - k)
                    for u in [(0,) * k + (1,) + rest]], dtype=np.int64)
    u1, u2, u3, u4 = pts.T
    e3 = A[A[M[M[u1, u2], u3], M[M[u1, u2], u4]], A[M[M[u1, u3], u4], M[M[u2, u3], u4]]]
    S = pts[e3 == 0]
    s1, s2, s3, s4 = (x[None, :] for x in S.T)
    t1, t2, t3, t4 = (x[:, None] for x in pts.T)
    dot = A[A[M[t1, s1], M[t2, s2]], A[M[t3, s3], M[t4, s4]]]
    a = (q + 1 - (dot == 0).sum(axis=1)).astype(np.int64)
    t1, t2, t3, t4 = pts.T
    nz = (pts != 0).sum(axis=1)
    DQ = (nz == 4) & ((((t1 == t3) & (t2 == t4)) | ((t1 == t4) & (t2 == t3))) | ((t1 == t2) & (t3 == t4)))
    omega = (nz == 4) & ~DQ
    one0, two0 = nz == 3, nz <= 2
    ok = len(pts) == q**3 + q**2 + q + 1 and len(S) == q * q + 3 * q + 1
    ok &= int(a.sum()) == -2 * q**3 - 3 * q**2 - 2 * q
    ok &= int((a * a).sum()) == q**4 + 6 * q**3 + 4 * q**2
    ok &= int(DQ.sum()) == 3 * q - 5 and int(two0.sum()) == 6 * q - 2 and int(one0.sum()) == 4 * (q - 1)**2
    ok &= int(omega.sum()) == q**3 - 3 * q**2 + 4
    ok &= bool(np.all(np.abs(a[DQ | two0]) <= 2 * q + 2) and np.all(np.abs(a[one0]) <= 1))
    ok &= bool(np.all(np.abs(a[omega]) <= 2 * math.sqrt(q) + 1e-9))
    return q, ok, int(a[omega].sum()), int((a[omega]**2).sum())


def trace_identity_n2(p, m, lam=1):
    """Second proof of Theorem 4.29(iv): sum_{y in F_q^*} Sigma_2(y, c) = 1 + psi_q(-c/lambda) for every c in F_q^*, q = p^m,
    with Sigma_2 computed from its definition.  Returns q, the maximal deviation, and the maximal deviation of
    psi_q(-c/lambda) from psi_p(-c/lambda)^m for c in F_p^* (the case of an element of the prime field)."""
    F = SmallField(p, m); q = F.q; A, M, NEG, INV = F.ADD, F.MUL, F.NEG, F.INV
    psi = np.exp(2j * np.pi * F.TR / p)
    nz = np.arange(1, q)
    U1, U2 = np.meshgrid(nz, nz, indexing='ij')
    phase = psi[A[INV[U1], INV[U2]]]                                  # psi(1/u1 + 1/u2)
    worst = 0.0
    for c in nz:
        y = M[A[NEG[lam], NEG[M[c, U2]]], INV[U1]]                     # the y with y u1 + c u2 = -lambda
        tot = (phase * (y != 0)).sum()
        worst = max(worst, abs(tot - (1 + psi[M[NEG[c], INV[lam]]])))
    worst_ext = max(abs(psi[M[NEG[c], INV[lam]]] - np.exp(2j * np.pi * ((-c * pow(lam, p - 2, p)) % p) / p)**m)
                    for c in range(1, p))
    return q, worst, worst_ext


# ------------------------------------------------------------------ (W) the case n = 2: Proposition 2.21, Corollary 3.18
def n2_identity_check(p, m, lam=1):
    """Proposition 2.21(i): Sigma_2(h), computed from its definition, equals psi(-(h1+h2)/lam) K(h1 h2/lam^2) - 1 on
    (F_q^*)^2, -psi(-c/lam) on the axes and 0 at the origin.  Returns q and the maximal deviation over all h in F_q^2."""
    F = SmallField(p, m); q = F.q; A, M, NEG, INV = F.ADD, F.MUL, F.NEG, F.INV
    psi = np.exp(2j * np.pi * F.TR / p)
    nz = np.arange(1, q)
    K = np.array([psi[A[INV[nz], M[a, nz]]].sum() for a in range(q)])        # K(a) = sum_{x != 0} psi(1/x + a x)
    U1, U2 = np.meshgrid(nz, nz, indexing='ij')
    phase = psi[A[INV[U1], INV[U2]]]
    lam2inv = INV[M[lam, lam]]
    worst = 0.0
    for h1 in range(q):
        for h2 in range(q):
            S = (phase * (A[M[h1, U1], M[h2, U2]] == NEG[lam])).sum()
            if h1 and h2:
                pred = psi[M[NEG[A[h1, h2]], INV[lam]]] * K[M[M[h1, h2], lam2inv]] - 1
            elif h1 or h2:
                pred = -psi[M[NEG[h1 or h2], INV[lam]]]
            else:
                pred = 0
            worst = max(worst, abs(S - pred))
    return q, worst


def M2_closed(q, char2):
    """Corollary 3.18."""
    return 2*q**4 - 6*q**3 - 8*q**2 + 18*q + 14 if char2 else 2*q**4 - 9*q**3 + q**2 + 22*q + 14


def ZOmega_closed(q, char2):
    """The contribution of Z and Omega for n = 2 (the display after Corollary 3.18)."""
    if char2:
        return -q**8 + 11*q**7 - 32*q**6 - 12*q**5 + 87*q**4 + 12*q**3 - 45*q**2
    return 2*q**7 - 19*q**6 + 20*q**5 + 65*q**4 - 18*q**3 - 45*q**2


def n2_fourth_odd(p, f, lam=1):
    """M_2(q) for odd q = p^f, from the values Sigma_2(h), h in (F_q^*)^2, given by (2.11) (double precision), plus the
    2(q-1) points on the axes; and R = sum_{x != 0} K(x)^2 K(4x) (proof of Corollary 3.18)."""
    q, tr, log = _field_tables(p, f)
    N = q - 1
    psi = np.exp(2j * np.pi * tr / p)
    k = np.arange(N)
    u = psi[(-k) % N]
    K = np.fft.ifft(np.conj(np.fft.fft(np.conj(u))) * np.fft.fft(psi)).real
    A = K[(k[:, None] + k[None, :]) % N]
    S = ((A.T * psi[(k + log[lam]) % N]) @ A + 1.0) / q
    M = float((np.abs(S)**4).sum()) + 2 * (q - 1)
    R = float((K**2 * K[(k + log[4 % p]) % N]).sum())
    return q, M, R


if __name__ == '__main__':
    print('(A) elementary identities (Lemmas 3.4, 3.9, 3.11, Prop. 3.8):')
    for p in [3, 5, 7, 11, 13]:
        print('   p =', p, 'OK' if check_elementary(p) else 'FAILED')

    print('(B) closed forms for the strata D and Q (Props. 3.5, 3.6):')
    q = sp.symbols('q')
    X0 = 2*q**3 - 3*q**2 - 3*q
    Xp = q**3 - 3*q**2 - 3*q
    Xm = q**3 - q**2 - 3*q
    for p in [7, 11, 13]:
        for n in [3, 4, 5]:
            st = stratum_sums(p, n)
            Dp = ((q - 1) * (X0**n + (q - 3) * Xp**n + (q - 1) * Xm**n)).subs(q, p)
            Qp = ((2 - q) * (Xp**n + Xm**n) / 2 + (Xp**n - Xm**n) / 2).subs(q, p)
            print('   p=%2d n=%d  D %s  Q %s  Z/q^(2n+3)=%+.3f  Omega/q^((5n+6)/2)=%+.3f' % (
                p, n, 'ok' if st['D'] == Dp else 'MISMATCH', 'ok' if st['Q'] == Qp else 'MISMATCH',
                st['Z'] / p**(2*n + 3), st['Omega'] / p**((5*n + 6) / 2)))
    poly4 = sp.expand((2 - q) * (Xp**4 + Xm**4) / 2 + (Xp**4 - Xm**4) / 2)
    print('   Q-stratum polynomial for n = 4:', poly4)
    for n in [4, 5, 6]:
        c = sp.Poly(sp.expand((q - 1) * (X0**n + (q - 3) * Xp**n + (q - 1) * Xm**n)
                              + (2 - q) * (Xp**n + Xm**n) / 2 + (Xp**n - Xm**n) / 2), q).all_coeffs()
        print('   n=%d: leading coefficients of D+Q:' % n, c[:3], ' (2^n-4n-7 = %d)' % (2**n - 4*n - 7))

    print('(C) fourth moments M_n(p) = sum_{h in F_p^n} |Sigma_n(h)|^4 (Remark 5.1):')
    for p in [7, 11, 13, 17, 19, 23]:
        tot = stratum_sums(p, 4)['all']
        assert tot % p**4 == 0
        M = tot // p**4
        print('   n=4 p=%2d  M=%d  (M-2p^10)/p^9=%.2f  M/(2p^10)=%.2f' % (p, M, (M - 2*p**10) / p**9, M / (2*p**10)))
    for p in [7, 11, 13]:
        for n in [5, 6]:
            tot = stratum_sums(p, n)['all']
            M = tot // p**4
            print('   n=%d p=%2d  M=%.4e  2p^(3n-2)=%.4e  normalised error=%.2f' % (
                n, p, M, 2*p**(3*n - 2), (M - 2*p**(3*n - 2)) / p**(3*n - 3)))

    print('(D) second-moment identity (Remark 3.20):')
    ok = True
    for p in [3, 5, 7, 11, 13, 17, 19]:
        for n in [2, 3, 4]:
            pred = p**(n - 2) * ((p - 1)**(n + 1) + 1 - (p - 2) * (-1)**n)
            ok &= abs(second_moment(p, n) - pred) < 1e-6 * pred
    print('   n = 2, 3, 4 and p <= 19:', 'OK' if ok else 'FAILED')

    print('(E) plane sections of the Cayley cubic (Lemma 3.11):')
    for p in [3, 5, 7, 11]:
        ok, ns, nm = check_hasse(p, extension=(p <= 7))
        print('   p=%2d  rays in Omega: %d singular, %d smooth  %s' % (p, ns, nm, 'OK' if ok else 'FAILED'))

    print('(F) lines on the Cayley cubic (Proposition 3.10(ii)):')
    for p, deg in [(3, 1), (5, 1), (7, 1), (3, 2), (5, 2)]:
        Q = p ** deg
        npts, nlines = cayley_lines(p, deg)
        print('   F_%-2d  points %4d (Q^2+3Q+1 = %4d)  lines %d  %s' % (
            Q, npts, Q * Q + 3 * Q + 1, nlines, 'OK' if nlines == 9 and npts == Q * Q + 3 * Q + 1 else 'FAILED'))

    print('(G) pointwise bound (Corollary 2.19) and the reduction off the torus (Lemma 2.20):')
    for p, n in [(3, 2), (5, 2), (7, 2), (11, 2), (13, 2), (3, 3), (5, 3), (7, 3), (11, 3), (3, 4), (5, 4), (7, 4)]:
        ok, worst = check_pointwise(p, n)
        print('   p=%2d n=%d  max |Sigma|/bound = %.3f  %s' % (p, n, worst, 'OK' if ok else 'FAILED'))

    print('(H) Frobenius weights on H^1_c(G_m, N_h) and the bound of Theorem 2.10(iii):')
    for p, h in [(5, (1, 2)), (7, (1, 3)), (7, (2, 5)), (3, (1, 1, 2)), (5, (1, 2, 3))]:
        ok, wts, ratio = check_weights(p, h)
        print('   p=%d h=%s  weights %s  |Tr E - 1|/bound = %.3f  %s' % (p, h, wts, ratio, 'OK' if ok else 'FAILED'))

    print('(I) characteristic 2 (Lemma 3.4, Props. 3.5, 3.6, 3.8, 3.10, Lemmas 3.9, 3.11, Remark 5.1):')
    for a in [2, 3, 4, 5, 6]:
        print('   q=%2d  Lemma 3.4(i)-(iv) for p = 2: %s' % (1 << a, 'OK' if check_char2_kloosterman(a) else 'FAILED'))
    X0c = 2*q**3 - 2*q**2 - 3*q
    X1c = q**3 - 2*q**2 - 3*q
    for a in [2, 3]:
        F = GF2a(a); K2, M2, V2 = char2_V(F); Q = F.q
        for n in [3, 4, 5]:
            st = char2_strata(F, V2, n)
            Dp = ((q - 1) * (X0c**n + 2*(q - 2)*X1c**n)).subs(q, Q)
            Qp = ((q - 1)*(q - 2)*X1c**n).subs(q, Q)
            print('   q=%d n=%d  D %s  Q %s' % (Q, n, 'ok' if st['D'] == Dp else 'MISMATCH', 'ok' if st['Q'] == Qp else 'MISMATCH'))
    for n in [4, 5, 6]:
        c = sp.Poly(sp.expand((q - 1)*(X0c**n + 3*(q - 2)*X1c**n)), q).all_coeffs()
        print('   n=%d: leading coefficients of D+Q for p = 2:' % n, c[:3], ' (2^n-6n-9 = %d)' % (2**n - 6*n - 9))
    for a in [2, 3, 4]:
        ok, worst = check_char2_geometry(a)
        print('   q=%2d  Lemmas 3.9, 3.11 and Prop. 3.8 (r = 3): %s  (max |a_t|/(2 sqrt q) on Omega = %.3f)' % (
            1 << a, 'OK' if ok else 'FAILED', worst))
    for a in [2, 3]:
        npts, nl = cayley_lines_char2(a)
        Q = 1 << a
        print('   F_%d  Cayley cubic: points %d (Q^2+3Q+1 = %d), lines %d  %s' % (
            Q, npts, Q*Q + 3*Q + 1, nl, 'OK' if nl == 9 and npts == Q*Q + 3*Q + 1 else 'FAILED'))
    for a in [4, 5, 6]:
        F = GF2a(a); K2, M2, V2 = char2_V(F); Q = F.q
        s = F.sgn
        sig = s[:, None, None, None] * s[None, :, None, None] * s[None, None, :, None] * s[None, None, None, :]
        cp = Counter(V2[sig == 1].tolist()); cm = Counter(V2[sig == -1].tolist())
        del sig
        for n in [4, 5, 6]:
            tot = sum(c * v**n for v, c in cp.items()) - sum(c * v**n for v, c in cm.items())
            assert tot % Q**4 == 0
            M = tot // Q**4
            print('   q=%2d n=%d  M=%d  M/(3q^(3n-2))=%.3f  (M-3q^(3n-2))/q^(3n-3)=%.2f' % (
                Q, n, M, M / (3*Q**(3*n - 2)), (M - 3*Q**(3*n - 2)) / Q**(3*n - 3)))

    print('(J) exact lower eigenvalues (Proposition 2.15, Corollary 2.16):')
    for p, h in [(5, (1, 2)), (7, (2, 5)), (3, (1, 1, 2)), (5, (1, 2, 3)), (2, (1, 1)), (2, (1, 1, 1)), (2, (1, 1, 1, 1))]:
        ok, low = check_lower_eigenvalues(p, h)
        print('   p=%d h=%s  eigenvalues of weight <= n: %s  %s' % (p, h, [round(abs(x), 4) for x in low], 'OK' if ok else 'FAILED'))

    print('(K) Proposition 4.7 and Corollary 4.30 (illustrations; slow convergence):')
    for a, n in [(3, 2), (4, 2), (5, 2), (3, 3), (4, 3), (5, 3), (3, 4), (4, 4)]:
        print('   p=2 q=%2d n=%d  Frobenius-Schur indicator %.3f  (limit %+d)' % (1 << a, n, fs_indicator_char2(a, n), 1 if n % 2 else -1))
    for a, n, ks in [(5, 2, [2, 3]), (6, 2, [2, 3]), (5, 3, [2]), (6, 3, [2])]:
        Q, S = sums_char2(a, n, 1); vals = list(S.values())
        print('   p=2 q=%2d n=%d  ' % (Q, n) + '  '.join('Phi_%d=%.3f' % (2*k, normalised_moment(vals, Q, n, k)) for k in ks))
    print('      limits: n=2 (SL_2): Phi_4 = 2, Phi_6 = 5;  n=3 (SO_5): Phi_4 = 3')
    for p, n, ks in [(47, 2, [2]), (97, 2, [2]), (23, 3, [2, 3]), (47, 3, [2, 3])]:
        vals = sums_odd(p, n)
        print('   p=%2d n=%d  ' % (p, n) + '  '.join('Phi_%d=%.3f' % (2*k, normalised_moment(vals, p, n, k)) for k in ks))
    print('      limits for p odd (SL_r): Phi_4 = 2, Phi_6 = 6')

    print('(L) characteristic 2: the determinant and the forced eigenvalue (Theorem 4.26(ii), Corollary 4.28):')
    for a in [1, 2, 3]:
        ok, cnt = check_det_char2(a)
        print('   n=3 q=%d, all %d points h: det(Frob_h|W_3) = q^10, q^2 is an eigenvalue, orthogonal functional equation: %s'
              % (1 << a, cnt, 'OK' if ok else 'FAILED'))
    ok, e11 = check_det_char2_n5()
    print('   n=5, h=(1,...,1) in S_5(F_2), power sums over F_{2^m}, m<=16: e_11 = %d != 0 and e_{22-k} = 2^{6(11-k)} e_k'
          ' for 6<=k<=11, so det = +2^{6*11}: %s' % (e11, 'OK' if ok else 'FAILED'))

    print('(M) exact identities of Proposition 4.8 (second power moment and Frobenius-Schur sum):')
    for a, n in [(2, 2), (2, 3), (3, 2), (2, 4)]:
        q = 1 << a
        val, _ = exact_second_power_moment(a, n, char2=True)
        pred = q**(n - 2) * ((q - 1)**(n + 1) + 1 - (q - 2) * (-1)**n)
        print('   (i)  p=2 q=%d n=%d: sum Sigma^2 = %d  %s' % (q, n, val, 'OK' if val == pred else 'MISMATCH'))
    for p, n in [(3, 2), (5, 2), (7, 2), (11, 2), (3, 3), (5, 3), (3, 4)]:
        val, _ = exact_second_power_moment(p, n)
        pred = p**(n - 2) * (1 - (p - 1)**n + 2 * (-1)**n)
        print('   (i)  p=%d n=%d: sum Sigma^2 = %.6f%+.6fi  formula %d  %s' % (p, n, val.real, val.imag, pred,
              'OK' if abs(val - pred) < 1e-6 * max(1, abs(pred)) else 'MISMATCH'))
    for a, n in [(1, 2), (2, 2), (3, 2), (2, 3), (3, 3), (4, 3), (2, 4), (3, 4)]:
        q = 1 << a
        S = fs_sum_char2(a, n)
        pred = (q - 1) * ((q*q - q + 1)**n - (1 - q)**n)
        print('   (ii) p=2 q=%d n=%d: sum Sigma_{n,q^2} = %d  %s' % (q, n, S, 'OK' if S * q * q == pred else 'MISMATCH'))
    for p, n in [(3, 2), (5, 2), (7, 2), (3, 3), (5, 3)]:
        S = fs_sum_odd(p, n)
        pred = -((p*p - p + 1)**n - (1 - p)**n) / p**2
        print('   (ii) p=%d n=%d: sum Sigma_{n,p^2} = %.6f%+.6fi  formula %.6f  %s' % (p, n, S.real, S.imag, pred,
              'OK' if abs(S - pred) < 1e-6 * max(1, abs(pred)) else 'MISMATCH'))

    print('(N) odd p, Theorem 4.29(iii): det(Frob_h|W_n) = p^{(n+1)r(n)/2} psi(-2^{n-1}(h_1+...+h_n)/lambda), all h:')
    for p, n, lam in [(3, 2, 1), (5, 2, 1), (5, 2, 2), (7, 2, 1), (7, 2, 3), (11, 2, 1), (13, 2, 2), (3, 3, 1), (3, 3, 2), (5, 3, 1)]:
        worst = det_odd(p, n, lam)
        print('   p=%2d n=%d lambda=%d: max relative deviation %.1e  %s' % (p, n, lam, worst, 'OK' if worst < 1e-8 else 'FAILED'))

    print('(O) coordinate lines (Theorem 4.23 and the remark after it): -chi_c(W_n|L_c (x) L_psi(b h_1)):')
    for a, n, cl, M in [(2, 2, 1, 6), (3, 2, 1, 6), (2, 3, (1, 1), 10), (2, 3, (1, 2), 10)]:
        q = 1 << a; r = 2**n - comb(n, n // 2)
        res = {'0': coordline_euler_char2(a, n, cl, None, M), '1/lambda=1': coordline_euler_char2(a, n, cl, 0, M),
               'generic': coordline_euler_char2(a, n, cl, 1, M)}
        print('   p=2 q=%d n=%d c=g^%s: b=0 -> %s (2^(n-1)=%d), b=1/lambda -> %s (< r(n)=%d), b generic -> %s (r(n)=%d)' % (
            q, n, cl, res['0'], 2**(n - 1), res['1/lambda=1'], r, res['generic'], r))
    for p, n, c, lam, M in [(3, 2, [1], 1, 6), (5, 2, [2], 1, 5), (5, 2, [1], 2, 5), (3, 3, [1, 1], 1, 8), (3, 3, [1, 2], 1, 8),
                            (5, 3, [1, 1], 1, 7), (5, 3, [1, 2], 1, 7)]:
        r = 2**n - comb(n, n // 2); binv = pow(lam, p - 2, p)
        gen = next(b for b in range(1, p) if b != binv)
        print('   p=%d n=%d c=%s lambda=%d: b=0 -> %s, b=1/lambda=%d -> %s, b=%d -> %s   [2^(n-1)=%d, r(n)=%d]' % (
            p, n, c, lam, coordline_euler_odd(p, n, c, 0, lam, M), binv, coordline_euler_odd(p, n, c, binv, lam, M),
            gen, coordline_euler_odd(p, n, c, gen, lam, M), 2**(n - 1), r))

    print('(P) Sato-Tate law and power moments (Theorem 4.32, Corollary 4.34; illustrations):')
    for a in [6, 8, 10]:
        q, m = sato_tate_n2(a)
        print('   p=2 n=2 q=%4d: moments of x_h, k=1..8: %s   (SU(2): 0,1,0,2,0,5,0,14)' % (q, ', '.join('%.3f' % v for v in m)))
    for a in [4, 5, 6]:
        q, m5, m3 = fifth_moment_char2(a)
        print('   p=2 n=3 q=%2d: q^-8 sum Sigma^5 = %.3f (SO_5: 1, O_5: 0);  q^-6 sum Sigma^3 = %.3f (limit 0)' % (q, m5, m3))
    for p in [23, 47, 71]:
        vals = sums_odd(p, 3)
        print('   p=%2d n=3: |q^-8 sum Sigma^5| = %.3f, |q^-5 sum Sigma^2| = %.3f (limits 0)' % (
            p, abs((vals**5).sum()) / p**8, abs((vals**2).sum()) / p**5))

    print('(Q) the fourth moment for n = 2 and the generic stratum (Proposition 3.17(ii), Remark 3.19, Corollary 4.30),'
          ' and the table after Theorem 3.13:')
    qs = sp.symbols('q')
    okc = True
    for n in range(1, 9):
        Y0, Y1 = 2*qs**3 - 2*qs**2 - 3*qs, qs**3 - 2*qs**2 - 3*qs
        Z0, Zp, Zm = 2*qs**3 - 3*qs**2 - 3*qs, qs**3 - 3*qs**2 - 3*qs, qs**3 - qs**2 - 3*qs
        rows = [((qs - 1) * Z0**n, [0, 2**n]), ((qs - 1) * ((qs - 3) * Zp**n + (qs - 1) * Zm**n), [2, -(4*n + 6)]),
                ((2 - qs) * (Zp**n + Zm**n) / 2 + (Zp**n - Zm**n) / 2, [0, -1]),
                ((qs - 1) * Y0**n, [0, 2**n]), (2 * (qs - 1) * (qs - 2) * Y1**n, [2, -(4*n + 6)]),
                ((qs - 1) * (qs - 2) * Y1**n, [1, -(2*n + 3)])]
        for expr, want in rows:
            e = sp.expand(expr)
            okc &= [e.coeff(qs, 3*n + 2), e.coeff(qs, 3*n + 1)] == want
    print('   coefficients of q^(3n+2), q^(3n+1) for D_0, D_1 u D_2, Q (p odd and p = 2), n = 1..8:', 'OK' if okc else 'MISMATCH')
    for a in range(4, 12):
        q, M = fourth_moment_n2_char2(a)
        print('   p=2 q=%5d  M_2(q)/q^4 = %.4f (limit 2)   (q^4 M_2 - (D+Q))/q^8 = %+.4f (limit -1)' % (
            q, M / q**4, (q**4 * M - DQ_exact(q, 2, True)) / q**8))
    for p in [101, 307, 1009, 2003]:
        M = fourth_moment_n2_odd(p)
        print('   p=%5d    M_2(p)/p^4 = %.4f (limit 2)   (p^4 M_2 - (D+Q))/p^8 = %+.4f (limit 0)' % (
            p, M / p**4, (p**4 * M - DQ_exact(p, 2, False)) / p**8))

    print('(R) characteristic 2: plane sections C_t with t in Omega and t1+t2+t3+t4 = 0 are cuspidal, a_t = 0 (Lemma 3.16):')
    for a in [3, 4, 5]:
        q, cnt, ok = cusp_check_char2(a)
        print('   q=%2d  rays: %4d = (q-2)(q-4); a_t = 0 and singular point (t_i^(-1/2)) with tangent plane H_t: %s' % (
            q, cnt, 'OK' if ok else 'FAILED'))

    print('(S) the moment constants of Proposition 4.35:')
    okw = True
    for N in [3, 4, 5, 6]:
        for m in range(0, 13):
            okw &= abs(weyl_moment('SO', N, m) - P_SO(N, m)) < 1e-6
    for N in [2, 4, 6]:
        for m in range(0, 13):
            okw &= abs(weyl_moment('Sp', N, m) - P_Sp(N, m)) < 1e-6
    print('   partition formulas vs Weyl integration over SO(3..6), USp(2,4,6), m <= 12:', 'OK' if okw else 'MISMATCH')
    okp = all(sum(1 for s_ in itertools.permutations(range(k)) if _lis(s_) <= N) == u_GL(N, k) for N in [1, 2, 3] for k in range(1, 9))
    okf = all(sum(1 for s_ in itertools.permutations(range(m)) if all(s_[s_[i]] == i != s_[i] for i in range(m))
                  and _lis(s_[::-1]) <= N) == P_Sp(N, m) for N in [2, 4] for m in range(2, 9, 2))
    print('   u_N(k) = number of permutations without increasing subsequence of length N+1 (N <= 3, k <= 8):', 'OK' if okp else 'MISMATCH')
    print('   P_m(USp(N)) = number of fixed-point-free involutions without decreasing subsequence of length N+1 (N = 2, 4; m <= 8):',
          'OK' if okf else 'MISMATCH')
    invs = {m: list(_fpf_involutions(m)) for m in range(2, 13, 2)}
    okn = all(len(invs[m]) == dfact(m) and len(set(invs[m])) == dfact(m) for m in invs)
    okO = all(sum(1 for s_ in invs[m] if _lis(s_) <= N) == P_O(N, m) for N in range(1, 7) for m in invs)
    okS = all(sum(1 for s_ in invs[m] if _lis(s_[::-1]) <= N) == P_Sp(N, m) for N in [2, 4, 6, 8, 10] for m in invs)
    print('   fixed-point-free involutions of {1..m}, m = 2..12, generated directly ((m-1)!! of them):', 'OK' if okn else 'MISMATCH')
    print('   P_m(O(N)) = number of them without increasing subsequence of length N+1 (N <= 6, m <= 12):', 'OK' if okO else 'MISMATCH')
    print('   P_m(USp(N)) = number of them without decreasing subsequence of length N+1 (N <= 10, m <= 12):', 'OK' if okS else 'MISMATCH')
    ok1 = all(u_GL(N, k) == math.factorial(k) for N in range(1, 11) for k in range(1, N + 1))
    ok1 &= all(u_GL(N, N + 1) == math.factorial(N + 1) - 1 for N in range(1, 11))
    ok1 &= all(u_GL(N, k) < math.factorial(k) for N in range(1, 11) for k in range(N + 1, 13))
    ok2 = all(P_Sp(N, m) == dfact(m) for N in range(2, 13, 2) for m in range(2, N + 1, 2))
    ok2 &= all(P_Sp(N, N + 2) == dfact(N + 2) - 1 for N in range(2, 13, 2))
    ok3 = all(P_O(N, m) == (dfact(m) if m % 2 == 0 else 0) for N in range(1, 8) for m in range(1, 2 * N + 1))
    ok3 &= all(P_det(N, m) == 0 for N in range(1, 8) for m in range(0, 17) if m < N or (m - N) % 2)
    ok3 &= all(P_det(N, N) == 1 for N in range(1, 8))
    ok3 &= all(P_SO(N, m) == dfact(m) for N in [3, 5, 7] for m in range(2, 2 * N + 1, 2))
    print('   Proposition 4.35(i): u_N(k) = k! (k <= N), (N+1)! - 1 (k = N+1), < k! (k > N), N <= 10, k <= 12:', 'OK' if ok1 else 'MISMATCH')
    print('   Proposition 4.35(ii): P_m(USp(N)) = (m-1)!! (even m <= N) and P_{N+2} = (N+1)!! - 1, N <= 12:', 'OK' if ok2 else 'MISMATCH')
    print('   Proposition 4.35(iii): P^O_m = (m-1)!! or 0 (m <= 2N), P^det_m = 0 unless m >= N, m = N mod 2, P^det_N = 1,'
          ' and P_m(SO(N)) = (m-1)!! for N odd, even m <= 2N (N <= 7):', 'OK' if ok3 else 'MISMATCH')
    oku, worst_u = True, 0.0
    for N in [1, 2, 3]:
        for c in range(0, 4):
            for m2 in range(0, 4):
                v = weyl_U(N, m2 + c * N, m2, c)
                worst_u = max(worst_u, abs(v - twisted_U(N, m2, c)))
    oku = worst_u < 1e-6
    print('   Proposition 4.35(iv): sum_mu f^mu f^(mu+(c^N)) = integral over U(N) of Tr^m1 conj(Tr)^m2 conj(det)^c, m1 = m2 + cN'
          ' (N <= 3, c <= 3, m2 <= 3): max deviation %.1e  %s' % (worst_u, 'OK' if oku else 'MISMATCH'))
    for N in [2, 5, 10]:
        print('   N=%2d  u_N(k), k=1..12: %s' % (N, [u_GL(N, k) for k in range(1, 13)]))
    print('   SO(5),  m=1..12:', [P_SO(5, m) for m in range(1, 13)])
    print('   O(5),   m=1..12:', [P_O(5, m) for m in range(1, 13)])
    print('   USp(10),m=1..14:', [P_Sp(10, m) for m in range(1, 15)])
    print('   USp(2), m=1..12:', [P_Sp(2, m) for m in range(1, 13)])
    print('   rectangles f^(p^N):', {(pp, N): flam(tuple([pp] * N)) for pp in [3, 5, 7] for N in [2, 5]})

    print('(T) odd p, n = 2: q^-(2+p) sum Sigma_2^(2p) -> f^(p,p) = Catalan(p); lower moments -> 0 (Proposition 4.35(iv)):')
    for p, fmax in [(3, 7), (5, 4), (7, 3)]:
        target = flam((p, p))
        for f in range(2, fmax + 1):
            q, S = sigma2_all_odd(p, f)
            vals = {m: (S**m).sum() / q**(2 + m / 2) for m in (2, 4, 2*p - 1, 2*p)}
            print('   p=%d q=%5d  m=2: %+.3f  m=4: %+.3f  m=%d: %+.3f  m=%d: %+.3f (limit %d)  max|Im| %.0e' % (
                p, q, vals[2].real, vals[4].real, 2*p - 1, vals[2*p - 1].real, 2*p, vals[2*p].real, target,
                max(abs(v.imag) for v in vals.values())))

    print('(U) plane sections of the Cayley cubic on average (Proposition 3.17(i)):')
    for p, m in [(2, 2), (5, 1), (7, 1), (2, 3), (3, 2), (2, 4)]:
        q, ok, s1, s2 = incidence_check(p, m)
        print('   q=%2d  sum_H a_H = -2q^3-3q^2-2q, sum_H a_H^2 = q^4+6q^3+4q^2, plane counts, |a_H| bounds: %s;'
              '  over Omega: sum a_t/(-2q^3) = %.3f, sum a_t^2/q^4 = %.3f' % (q, 'OK' if ok else 'FAILED', s1 / (-2 * q**3), s2 / q**4))

    print('(V) the trace identity in the second proof of Theorem 4.29(iv): sum_y Sigma_2(y, c) = 1 + psi_q(-c/lambda), all c in F_q^*:')
    for p, m, lam in [(3, 1, 1), (3, 1, 2), (5, 1, 1), (5, 1, 3), (7, 1, 1), (11, 1, 2), (13, 1, 1), (3, 2, 1), (3, 2, 2),
                      (5, 2, 1), (5, 2, 2), (7, 2, 3), (3, 3, 1), (2, 2, 1), (2, 3, 1), (2, 4, 1), (2, 5, 1)]:
        q, worst, worst_ext = trace_identity_n2(p, m, lam)
        print('   p=%2d q=%2d lambda=%d: max deviation %.1e; psi_q(-c/lambda) = psi_p(-c/lambda)^%d for c in F_p^*: %.1e  %s' % (
            p, q, lam, worst, m, worst_ext, 'OK' if worst < 1e-9 and worst_ext < 1e-9 else 'FAILED'))

    print('(W) the case n = 2: the identity of Proposition 2.21(i) and the exact fourth moment of Corollary 3.18:')
    for p, m, lam in [(2, 1, 1), (2, 2, 1), (2, 3, 1), (2, 4, 1), (3, 1, 1), (3, 1, 2), (5, 1, 1), (5, 1, 2), (7, 1, 3),
                      (11, 1, 2), (13, 1, 5), (3, 2, 1), (3, 2, 2), (5, 2, 3), (3, 3, 2)]:
        q, worst = n2_identity_check(p, m, lam)
        print('   p=%2d q=%2d lambda=%d: Sigma_2(h) = psi(-(h1+h2)/lambda) K(h1h2/lambda^2) - 1 (axes, origin as stated),'
              ' all h in F_q^2: max deviation %.1e  %s' % (p, q, lam, worst, 'OK' if worst < 1e-9 else 'FAILED'))
    from fractions import Fraction
    for a in range(1, 12):
        q, M = fourth_moment_n2_char2(a)
        col2 = Fraction(M, q**4); col4 = Fraction(q**4 * M - DQ_exact(q, 2, True), q**8)
        ok = M == M2_closed(q, True) and col4 == Fraction(ZOmega_closed(q, True), q**8)
        print('   p=2 q=%5d  M_2 = %d = 2q^4-6q^3-8q^2+18q+14: %s   M_2/q^4 = %.4f, (q^4 M_2 - (D+Q))/q^8 = %+.4f'
              ' = closed form: %s' % (q, M, 'OK' if M == M2_closed(q, True) else 'MISMATCH', float(col2), float(col4),
                                    'OK' if ok else 'MISMATCH'))
    worst_rel = 0.0
    for p, f in [(3, 1), (5, 1), (7, 1), (11, 1), (13, 1), (3, 2), (5, 2), (3, 3), (7, 2), (3, 4), (101, 1), (307, 1),
                 (1009, 1), (2003, 1)]:
        q, M, R = n2_fourth_odd(p, f)
        dev2 = abs(M - M2_closed(q, False)) / q**4                                     # second column of the table
        dev4 = abs((q**4 * M - DQ_exact(q, 2, False)) - ZOmega_closed(q, False)) / q**8   # last column of the table
        worst_rel = max(worst_rel, dev2, dev4)
        print('   p=%4d q=%5d  M_2 = %.6e, 2q^4-9q^3+q^2+22q+14 = %.6e; R = %.6f, 2q+1 = %d; deviations of the two'
              ' columns from their closed forms %.1e, %.1e  %s' % (p, q, M, M2_closed(q, False), R, 2 * q + 1, dev2, dev4,
              'OK' if dev2 < 1e-12 and dev4 < 1e-12 and abs(R - 2 * q - 1) < 1e-6 * q else 'FAILED'))
    print('   largest deviation of the normalised columns for odd p: %.1e' % worst_rel)

    print('Rounding: %d floating-point computations of integer-valued quantities were rounded; largest distance to the'
          ' nearest integer %.1e (each was checked to be < 1e-3).' % (_ROUND['calls'], _ROUND['max']))

